Where is String Theory?

We use the S-matrix bootstrap to carve out the space of unitary, crossing symmetric and supersymmetric graviton scattering amplitudes in ten dimensions. We focus on the leading Wilson coefficient $\alpha$ controlling the leading correction to maximal supergravity. The negative region $\alpha<0$ is excluded by a simple dual argument based on linearized unitarity (the desert). A whole semi-infinite region $\alpha \gtrsim 0.14$ is allowed by the primal bootstrap (the garden). A finite intermediate region is excluded by non-perturbative unitarity (the swamp). Remarkably, string theory seems to cover all (or at least almost all) the garden from very large positive $\alpha$ -- at weak coupling -- to the swamp boundary -- at strong coupling.

==> fits_imt.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    451880,       8611]
NotebookOptionsPosition[    447049,       8526]
NotebookOutlinePosition[    447446,       8542]
CellTagsIndexPosition[    447403,       8539]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Double fit. ",
 StyleBox["Where is String Theory?",
  FontSlant->"Italic"],
 " \n",
 StyleBox["Andrea Guerrieri, Joao Penedones, Pedro Vieira, ",
  FontSize->14],
 StyleBox["v2 March 2021",
  FontSize->14,
  FontWeight->"Bold"]
}], "Section",
 CellChangeTimes->{{3.8207112633782463`*^9, 3.820711345481574*^9}, {
  3.823769791315239*^9, 
  3.823769808590173*^9}},ExpressionUUID->"e4c1ce44-16ed-4360-b4fb-\
3320eda897c9"],

Cell[CellGroupData[{

Cell["1) Fit in L", "Subsection",
 CellChangeTimes->{{3.820016639363439*^9, 3.8200166694475937`*^9}, {
  3.8201648394596977`*^9, 3.820164845488681*^9}, {3.820711245984877*^9, 
  3.8207112517239227`*^9}},ExpressionUUID->"7487c39f-b98d-44fe-b1e5-\
9869e82ba0c8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DataLoad", "=", 
   RowBox[{"<<", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<boundary_partial_imt.txt\>\""}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Data", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Cases", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a_", ",", "b_"}], "}"}], "/;", 
        RowBox[{"b", ">", "0.1"}]}]}], "]"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{"DataLoad", "//", 
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{"#", ",", "1"}], "]"}], "&"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.82222847732894*^9, 3.8222284965325336`*^9}, {
  3.8232560544953833`*^9, 3.8232560548767633`*^9}},
 CellLabel->
  "In[387]:=",ExpressionUUID->"e8b8b639-f0f6-4cc7-bbaf-9b668c27f897"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Data", "//", "Dimensions"}]], "Input",
 CellChangeTimes->{{3.8232559405971537`*^9, 3.82325594549056*^9}, {
  3.8232560894058037`*^9, 3.823256089821919*^9}},
 CellLabel->
  "In[389]:=",ExpressionUUID->"2f7ba59e-7761-44c2-97de-b9d5422a37c3"],

Cell[BoxData[
 RowBox[{"{", "12", "}"}]], "Output",
 CellChangeTimes->{{3.823255937395702*^9, 3.823255945996035*^9}, 
   3.823256090122774*^9, 3.823260034567275*^9, 3.82326509816216*^9},
 CellLabel->
  "Out[389]=",ExpressionUUID->"ed79dd61-0868-46c8-b92a-dba653590aad"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"minima", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"10", ",", 
     RowBox[{"{", "12", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxima", "=", 
   RowBox[{
    RowBox[{"Length", "/@", "Data"}], "-", 
    RowBox[{"{", 
     RowBox[{"3", ",", "18", ",", "20", ",", "12", ",", 
      RowBox[{"9", "+", "30"}], ",", "13", ",", 
      RowBox[{"15", "+", "4"}], ",", 
      RowBox[{"22", "+", "2"}], ",", "25", ",", 
      RowBox[{"30", "-", "3"}], ",", "40", ",", "35"}], "}"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.820191185166263*^9, 3.820191275804132*^9}, {
   3.820191698656474*^9, 3.82019174642801*^9}, {3.8201918126462603`*^9, 
   3.82019181765959*^9}, {3.820191894362714*^9, 3.820191910375448*^9}, {
   3.8201919875337963`*^9, 3.820192011910372*^9}, {3.82023475521249*^9, 
   3.820234767168682*^9}, {3.820234921598303*^9, 3.820234961388247*^9}, {
   3.8202362867999153`*^9, 3.820236288666423*^9}, {3.820236439397113*^9, 
   3.820236440045909*^9}, {3.820236807604466*^9, 3.820236808431253*^9}, {
   3.820236852737998*^9, 3.820236853113955*^9}, {3.820242946273148*^9, 
   3.8202429465438213`*^9}, {3.8207110414020367`*^9, 3.820711076700123*^9}, {
   3.821011134750011*^9, 3.821011139873701*^9}, {3.821110881045876*^9, 
   3.821110972941792*^9}, {3.8211134407221193`*^9, 3.821113479414344*^9}, 
   3.821134083616724*^9, {3.821369725263206*^9, 3.821369729241148*^9}, {
   3.822228526377318*^9, 3.822228702068623*^9}, {3.822229014605215*^9, 
   3.8222290462767143`*^9}, {3.8222293466499777`*^9, 3.822229437353644*^9}, {
   3.822229763961891*^9, 3.8222297640037937`*^9}, {3.822230103096981*^9, 
   3.822230142273258*^9}, {3.822230260939246*^9, 3.82223033313831*^9}, {
   3.8232560975762672`*^9, 3.8232561093619537`*^9}, {3.823256168514143*^9, 
   3.823256241802754*^9}, {3.8232562768123007`*^9, 3.823256361046084*^9}, {
   3.8232577649721727`*^9, 3.823257765027289*^9}, {3.82326067344217*^9, 
   3.823260674523088*^9}, {3.823260851535604*^9, 3.823260851611895*^9}, {
   3.823260886989915*^9, 3.823260893624473*^9}, {3.823261015818368*^9, 
   3.823261015897286*^9}, {3.8232610738811703`*^9, 3.8232610739460363`*^9}},
 CellLabel->
  "In[390]:=",ExpressionUUID->"e962da63-457b-4bf1-8eac-8c19dfc5cb9e"],

Cell["\<\
Curves from N=13 (yellow) to N=24 (red). We will fit the last points in this \
curve with a window at least as big as to capture the first circle and not \
larger than the second circle:\
\>", "Text",
 CellChangeTimes->{{3.821370040783296*^9, 3.821370105118843*^9}, {
  3.8213704447676353`*^9, 3.821370455332329*^9}, {3.822229764972474*^9, 
  3.822229765387051*^9}},ExpressionUUID->"f38546f7-1793-4b3a-9658-\
ff8ecaa87388"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Manipulate", "[", 
    RowBox[{
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ListLogPlot", "[", 
          RowBox[{
           RowBox[{
           "Data", "\[LeftDoubleBracket]", "n", "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{"Mesh", "\[Rule]", "All"}], ",", 
           RowBox[{"MeshStyle", "\[Rule]", 
            RowBox[{"PointSize", "[", "Medium", "]"}]}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"Hue", "[", 
             FractionBox[
              RowBox[{"n", "+", "1"}], "13"], "]"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", 
           RowBox[{"{", "here", "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ListLogPlot", "[", 
          RowBox[{
           RowBox[{"Data", "\[LeftDoubleBracket]", 
            RowBox[{"n", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                "maxima", "\[LeftDoubleBracket]", "n", 
                 "\[RightDoubleBracket]"}]}], ",", 
               RowBox[{"-", 
                RowBox[{
                "minima", "\[LeftDoubleBracket]", "n", 
                 "\[RightDoubleBracket]"}]}]}], "}"}]}], 
            "\[RightDoubleBracket]"}], ",", 
           RowBox[{"PlotMarkers", "\[Rule]", "\"\<OpenMarkers\>\""}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", 
           RowBox[{"{", "here", "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "600"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"here", ",", "1", ",", 
       RowBox[{"Length", "[", "Data", "]"}], ",", "1"}], "}"}]}], "]"}], 
   ";"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8222300540559397`*^9, 3.822230071987966*^9}, {
  3.823266283031198*^9, 
  3.8232662877309933`*^9}},ExpressionUUID->"4a8de70c-35b9-4c04-8687-\
0e567bd39e7c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DataPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ListLogPlot", "[", 
       RowBox[{
        RowBox[{
        "Data", "\[LeftDoubleBracket]", "n", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"Mesh", "\[Rule]", "All"}], ",", 
        RowBox[{"MeshStyle", "\[Rule]", 
         RowBox[{"PointSize", "[", "Medium", "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Hue", "[", 
          FractionBox[
           RowBox[{"n", "+", "1"}], "13"], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Length", "[", "Data", "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ListLogPlot", "[", 
       RowBox[{
        RowBox[{"Data", "\[LeftDoubleBracket]", 
         RowBox[{"n", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
             "maxima", "\[LeftDoubleBracket]", "n", 
              "\[RightDoubleBracket]"}]}], ",", 
            RowBox[{"-", 
             RowBox[{
             "minima", "\[LeftDoubleBracket]", "n", 
              "\[RightDoubleBracket]"}]}]}], "}"}]}], 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{"PlotMarkers", "\[Rule]", "\"\<OpenMarkers\>\""}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"Length", "[", "Data", "]"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "600"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.820710665005574*^9, 3.82071072435852*^9}, {
   3.820710772417418*^9, 3.820710775897139*^9}, {3.820710813061653*^9, 
   3.820710838454401*^9}, {3.821110895070943*^9, 3.821110897600667*^9}, {
   3.821111397672241*^9, 3.821111397804463*^9}, 3.821113459999035*^9, {
   3.821369931218358*^9, 3.821370021847563*^9}, {3.821370095515478*^9, 
   3.821370100694223*^9}, {3.8222292415139027`*^9, 3.822229273310053*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"07a902b7-d940-499a-b80d-7820e855ffab"],

Cell[BoxData[
 GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJzt1ftTVAUYxvGjKOQoiTsjpGlBMsWYDpYEeIPHigURVBAXZLnushdYwC5q
KDitiRiCoIbmBA7GAqGIXHZcFQRXUULU5SKEeEkFZShrBkJQdNAu8vwV7Zk5
c+Yz3/P8/DrINgQqxguC0P3P++/31eMCU7CH4fOUp56v7IoXDrrCPf20O7ZL
TA15b42MeTHsdaG9Fovopdi28eZInpT2wPYZu6uTUmmgIKTyHameXo53nQ7V
yrrpj/Fj19vWu6c9G/MnGE0PvBOzjP4UNZ1XekRK2gs7Jcl1JZm0GLn9xvrU
Stobk/MfPctoo31wa0SpshygVyB8dPPAuCnPx+wLj4LLs7Md6ZUQpT+xe7KI
9sNXiZ2fFfrT/mhemuN2PIJeBU3ownNP4+nViMx4Q1qZRK9BYXFlec03Y9au
gU/OjkTnDPYAHL4wqeX1/ewBmD9fNPHQQfZAKI45zfnuB/ZADKSFbTl3mH0t
kofzHPYcYV8LnZ+wYLqOPQhN6vF3XIvYg5CVPvdJbzH7OgS9HJ+aXcK+Dt9W
pBx3OMYuwcxdMyvKS9klkN8dnelWxh6MNNPzhboT7MEoyNT4PitnD0HKaODQ
mkr2EHw9KDHkVLGvR1DP91UmPft6ZNvMs7I5yR4Kdy95wwoDeyimbBOcN51i
lyKv1+/SwdPsUgTYNhsMZ9jDIJF0JDdWs4fBUZMkmGrYw2F9smhV21n2cDwe
DhS6atkj4D4knd1Rxx6Babk5jxvPsUeidK6ovcrIHonBrNHVB8+zR2HeBPHq
pAtjRhSW94luBdTz/ygc9f2j1PHimI1R2NC0b28/LUQjyK96k/4S99HIH102
Z2sD99FQ98w/sPRn7qPhPtXrtxFakCGsIOZGRSP3Mrh2fCGKvsy9DMLDjVet
m7iXoVpp6VhDC3K4zLCSy65wL0dE0Jxei6vcyyH47fnpCG2Uo+XK7S73a9zH
QCcWlTbTiMHwoQdNShP3MZjRVlY1rpn7GEj0bjtyaUEB23tFCxe0cK+Ay8U/
M87TWgX+8vu9y7+VewWCT/sPdtCCEoMtfaaINu6VCGvfOvkhrVWi305crLjO
vRJJt+Mi7tOCCt7uBvvgdu5VsE1tjLxMa1Ww2Ly5cHEH9ypUNOSmn6AFNZbF
D++0/4V7NT7Y0eaxl9aqEdqXceYFbVRj1qmhVk0n97HY75Pj0k4jFh/VZjsv
vsF9LNomZE7Pp42xeHOLd71lF/dxOFs/KSCBRhxulPQPt9LaOFhlZR5YcpP7
OOSHO8UepQUN5qkemexuca9BWpj3g3Raq4F+oKb1JW3UwPO6z9Qvb3MfD/E9
xcT7NOLRbvDZt/IO9/Gw8rRM19PGeFTOSj5h9yv3CfhQ/L4uhUYC3qu7NtRN
axMg1JYdFt/lPgHlZZheQguJ6Gi1XPLaPe4TYdMuFKlobSKcOsUtDbT5Hprv
ofkemu+h+R6a7+F/+//vPfwbsn62YA==
     "], {{{}, {}, 
       {Hue[
         NCache[
          Rational[2, 13], 0.15384615384615385`], 1, 1], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113}]}}, 
      {Hue[
        NCache[
         Rational[2, 13], 0.15384615384615385`], 1, 1], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6]}, {
       {Hue[
         NCache[
          Rational[2, 13], 0.15384615384615385`], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6], 
        PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
         113}]}, {}}, {
       {Hue[
         NCache[
          Rational[2, 13], 0.15384615384615385`], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6]}, {}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJzt1f9T0wUcx/GNQsT01JIv5eXxrQPFQ4kpikEvMBUImQw2GAhssMHGNjRU
OhDPGRKcd/mlREo07dTll5D4OiYiSCiRNSWzaXoqmXiZJUgghe6qk/f7n2if
u8997nmvz+Pnt3fWGonaSSAQ/Pzv+9/32SPC1F8qRT/GP3zzWS+EtlB8/+Ga
gfFeBK+Vu52m26nDMGWn/beo0sHxfgPP9cxRxt6mjsA7ayc0Ppn3aLyBwnVS
4dZi6kj4qs8F1zRRR2HytZp3nfupl2L/BXglTBka77dQ+CA29HAA9TJUbN/V
1bWYejleH71V3L2CegUiwkK6RRLqaNz08Jv/jZw6BmtEw4YmBXUsjlhT7DO0
1G9D7xfXri+gjkPNi+aVU0uoV+LCzo2HKsuo4xE45W5q93ZqMZyjL/cbq6hX
4dNDk3WGA+NtXIXlU6/PtR2hPQGHjwabThynPQHnBmd46E/SLsH5b49teK2O
dgk+M1a5iBtoT4SqfpbqaSPtiRi5dyZ6WTPtSQgvunoTZtqTMNMqs05uoV0K
ZUVyTwu1UYph/0tFcRbaZbj2Q2/YeWqjDH6elnivU7Qnw7R67K8CamMyrO3l
09p4T8H1mJeGJrTSngJx8yxRLLVADs3v/u3beJdj9neT5vbwnoqdB8IjhKdp
T4VfTp9lCbUgDbU2p5MFvKdB+EX1BhPvq+E98Lj+J95XI3OjuHNSG+3puNPQ
kBFKbUzHr5deqFLxnoGxjRb7Dt4zsMOz7Wsz75lwvbVwfh/vmXgwbHt50hna
Ffh+i7BuHjUUSHC58reE2qiAyLdpUyF1hwKuzbLiT9grIZXG3bawV0JWMvui
jb0SB3WVfw6zVyJ1JMzs1k4+C2MfPF0bQo0sdN8IdhJTG7NQfPjUei11RxZ2
JZV9vJV9NgLnxKYcYJ+NdVGV8hb22fgofuTgRfbZ6NWHnO1nr8Jg4NFWO3sV
bgULLG4d5FXYsnj9aCB1hwqJ73XKIqkFamhf9W2RUUONxsiyzXr2aoTWDdzf
wl6NIGPBxD3scxAyLU14jH0OApSlhlb2Obhscve2ss9BdUaJfx/7XBy/624e
Yp8LaZnifeez5HOx13Wv1p26IxeB++pd/KkFGkzfeq05lBoaVD+4UxLNXoMq
3ysBcvYaWE2j6Vr2Wghd1HFF7LUYXfqotIK9FtH7Ez+sYq+FfINgn4l9Hu4t
WHSwiX0ebF/5V3exz4PPfdWyy+zzcHVPUHgfex2k7qPVf7DXYcDzsXmMvQ6n
i26cm9hJXoc70y3H3agFejzJn5noQw09FoZd7wqiNupR/sqQyxL2egS7X/FZ
wd6A2tpNVgl7A4o/R186ewNi7AEnNOwNqBl4/OU69vl43hbpsZl9PtwGy1Xb
2OdjwYXe3ZX8v+MeOu6h4x467qHjHj7zjnv4f72H/wAAj59O
     "], {{{}, {}, 
       {Hue[
         NCache[
          Rational[3, 13], 0.23076923076923078`], 1, 1], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113}]}}, 
      {Hue[
        NCache[
         Rational[3, 13], 0.23076923076923078`], 1, 1], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6]}, {
       {Hue[
         NCache[
          Rational[3, 13], 0.23076923076923078`], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6], 
        PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
         113}]}, {}}, {
       {Hue[
         NCache[
          Rational[3, 13], 0.23076923076923078`], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6]}, {}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJzt1fs31Hkcx/FRabJ1ZErao8WKddk4rFuyyitTigrjMsMwjDFjxtykUKTM
6YhUR5yytruttYdFl9OOpXQQdbbbntVFm63dlC2RLnZqJWO3Pb7vv2LNOd8z
53len8fPb3tJRpRsCovFevTh++9/4ueD7ZLkL+eUPwyaaD/UlswwXh94xLQ/
0G23XX2kj+kAzJhucTXj5p9MB8KkTm/R8uAJ08sQe7DztPLUU6aBQ/7T3eXL
+pleDv01l5yV31MHQ3u7uvLGjGdMc3Eg/un+JhH1ChzL/QxLy6lXwrk3oMLt
R+oQNN8r2JrdQ70Ke85kthneUq/Go2lThvkfDzAdije2bhUmXOow/GI+lntx
A/UamKsq1G211Gux//jfR4d7qdch8ei3ZWunDTIdjuNb1226OZ86AgPW2aOn
FlFHYqQ4t+ZdMNO6SFS6ZjvrEmnnYbyjv6JwI+08xFr4BNSU0B6FDUa1WfMx
2qOw8ZXXrw9/oD0a+4Qnmxp/oj0aC1oarAvv0x6DuNLh0OZXtMdAW21amWX6
nNlj4TD3il2yNdO6WOx0d5d+4kE7H53st33VXNr5qJtaN/OAgHYBpnpdzg5W
0S7A+qRWtUUB7XHQfLd331A57XEY8Q62vHuC9niM77/UOkdPezz0fkEd7Zdo
F2JJBHv+zju0C3GyaImmpo/2BKhKg+3X/UV7AoyhxnxPkyFmT0SaqK92uTnT
ukTwbIz/7LKmXYSRwbxQJyfaRWh37Di7/gvakyB3MO04EUh7EvjlQeGrV9Ge
jObtis/zebQnY9ReUrU8gXYx2JtHnuyVMg0xLmwqfibX0HsxuLrDzd3ZTLeJ
4fE+ZofNNvIpcBbcC/ItIp8CA4fNsy8lnwKr7EYn1lfkUyD6baHi+hHyErzg
GOprq8lLsKbduzC9gbwEBVUPVszUk5dgbvWV8N0t5FPRNcjSOXSST0XPz+z8
G9fIp4KTuXpMcIt8KjyaPM2LeshLMaYb8qnqJS/FyEn53fx+8lLMK3LOMXtJ
Xgpvoc2ngjfkZZhyxc4Q8p68DH6y4DMWJi8YL0PIKRdD53Sm22QoEz+ut5zF
NCsN8wbTTwdwmEYaQvOizkVYkU+DZetsvfMC8mmIvDAbv9uRlyPRlmOldSQv
R5NnvaHRhbwcOxKdvr7oRl4Ou6cNd7o9yStgGHvZ3e9DXoEEzpmzV/3JK8Av
a/hmVyB5BVxS39r6gHw61tTEl97mkk/HH2w4hq0in46pef5GfRj5dCiCDt+3
DSevhCrJ73UGj7wSB85XHtoSQ16JsMbxhTIBeSVmCfd4RQjJq7DIdfOlxSLy
Krhm3RydJyavAl8WHdclIa/Cu9zBglwZeTW6QpLOWSrIq/H8/OPXVUryatw5
iMUOGvIf3nN3vy/OIK/BaMli3xuZ5DVouBXGm5ZFXoMt2qW+3jnkNRgyNd2U
vJm8Fh9dzrHOzSOvhbmjyFadT16LjrI9ZkHb6P3kPZy8h5P3cPIeTt7DCT95
D/+v9/Bfmh5VPA==
     "], {{{}, {}, 
       {Hue[
         NCache[
          Rational[4, 13], 0.3076923076923077], 1, 1], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113}]}}, 
      {Hue[
        NCache[
         Rational[4, 13], 0.3076923076923077], 1, 1], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6]}, {
       {Hue[
         NCache[
          Rational[4, 13], 0.3076923076923077], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6], 
        PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
         113}]}, {}}, {
       {Hue[
         NCache[
          Rational[4, 13], 0.3076923076923077], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6]}, {}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJzt1fsz1Xkcx/HTbTpns6fYUiq1LjmETlakk81rETkqOU4OouPg3DiY2jY7
kxq1u6YhWRtqd0Q0rbYL09TGWVOkFcNmJeF0cTmZLrIVZ2sylN0dn/dfsb4z
3/nOc17fx89vm7hUiXI6h8Mx/vv+95181qBbLqjM3W2onWxPdNy0sfeu72Dt
hcGSE96zK26zFqHZGvkzcqpZe8PezENbGFPiM9kbUP7+079GG2tZA4LxV5XP
Bm6x/gLvc/b1tlq0sPbF/sL04/12raz9oJ+flalXtrH2x/6016fE2XdYb8R4
sIm7I6+ddQDqG34w5O29yzoQBruJ1HyPDtabUFKwtGf5E+og/JY9vpN39B5r
MTTVPru/5nWyDsalgpth8hTqzTj52uHFrivUW+DuE8Zd84Z6K74LP9ZWt7qL
dQhS7NTatcnU2zCyb6af31nWGdvQ4xW+9nsj7aF4uzrzxkqrbraHIuZOlMX9
YNYcCR4NWopj99AugUtgv/eCQtrDMG61sSjsV9rDENJuOPjxXdqleKd8uuTG
MO1SOA6lDf1tbmD7dkQ1KDnO7qwztiNve4TUUUp7OEoGKzXGL2kPR01zfm1g
Hu0yXCguaPK/SLsMTS9f+rs00h6B0BcdwmO9tEdgrFLWeusN7ZHg9/qWrp9z
n+2RkHYXrru+nDUnCoHulldNn9EehTLHr9yy/GjfgU8WCpzMJLTvgLvrYtdU
Oe3ROGDkBZUm0R4Nt+GIu+17aY8Bz0blEHCQ9hiky0er+Nm078SYJnfAOZ/2
nRhpGtQ9K6JdDtOhb2tcz9Auh3d1n8jqIu2xuMNJWVV+hTViUTjSzL9eQ//H
QpS263JqPeu6WFi3du2rbSKvwJbRMFlVK3kFpAFnF8Z0kFeA6xU5VG8gr4DN
+paJxz3k4zBx8vwH+WPycRhZUSYTPyUfhxPlywbaB8nHoVFsEFi+JB+PRfb8
1gXD5ONxhhfZYDCRj8e14oIg3Vvy8XjyqnPC8I58AoLS/Gxdxsgn4PWrPSGq
9+QT4CB58EfOBPkEiE539v487QHzSghgVvzLDNZQQnru1nDeLNYZSlRZ93Vp
Z7OuU8KXe4Er5JFX4dnDoqDnH5FXoYzL5/9kRl6F3YNF3ev45FWozinzaJ5L
Xg1RUzQ32Jy8Gg1G/Y/XLcir4aY3r1g1n7waSxTzso8vIK/Bo/gjMpMleQ18
FMYl4kXkNVDfPOJ5woq8Br1PsrKMi8lrUXB1+lGnpeS1KB5LnKW1Jq/FnPRz
htJl5LVoybzY2L2cfCLcTv15mW9DPhG8Te6Sz23JJ2KI3zdvqx35RCSYHgpD
7cknobQqSx64gnwScp0qxUIH8kl48buHLV9APgmxM5tjnlJzdGjrj9LXOJLX
YcOehC2HncjrcPiAs0i8krwOp/mH4qY5k0/G7eprlyqpkQzhh/gzMhfyycj/
5nneB+q6ZFh4qaJPu5JPwXnXzZ7+q8inwKSvuNdPnZGCuRbNnulC+n/qHk7d
w6l7OHUPp+7hpJ+6h//Xe/gPdd9bKg==
     "], {{{}, {}, 
       {Hue[
         NCache[
          Rational[5, 13], 0.38461538461538464`], 1, 1], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113}]}}, 
      {Hue[
        NCache[
         Rational[5, 13], 0.38461538461538464`], 1, 1], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6]}, {
       {Hue[
         NCache[
          Rational[5, 13], 0.38461538461538464`], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6], 
        PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
         113}]}, {}}, {
       {Hue[
         NCache[
          Rational[5, 13], 0.38461538461538464`], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6]}, {}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJzt1ftPU3ccxvGzES5qIyrTaRDjigYXt4iT27w+ijJFZQW8IpXeoJTSihgV
mdOKE9mEMS7igImMagGBAg4UEF2NglphgsiiQECo4mUdGgQniHNb+vn+FeMk
JyevPOf98+cjyY6A0Pc5juv59/3va3nc8Ikkqafj5stfLfbAmTWf3deXvyB7
odVDPmZf2jPyQlTIrfsnWPeSF+N6icIm9YCJvBQuQlv3gvZuMnCvpWO5b8kD
8nIEznxzV9bcSV6B/pjg8TJtG9kbT28KD8dK75JXwjhmnUg9rZG8Cvpdmnrb
1XVkH0xUzzTM6btM/gLlVtKmhZsryasx/+IxWdWrIvIa7LZ9ftK7LZfsi5OF
66/V7kghr8XGya98kR5NXoddLYnKOWP3L7N4Pfy8rtwtnJxK9sOlyQM7v5ue
Tf4SWQv623YM5ZAFKCyf2q1My7VYI4BWIXcvVvxMuz+MCUs7Zjnk0e6PmDTZ
475iMhcAm7/N6uglWtoD0NlpX2FfR+YCsVO/YGW0z2naA7Hn4g/3vevJ3AYc
c1Wa2pefoX0DhpN5qaZqMrcRpzJVHS7zdLRvxPi0ouFbWjK3CTeeO784OiWf
9k2ImmjKb0kgc5thOOL/9OoI2zeDr5ua8XF0Ae1bMLLEdxHvD7JmC7wdTl24
oSykfSsWXDM37e8ja7ZC8FeKwHnvWdqDEKoT7OHZFtEeBPvSdPe1+WRuG7JW
h1dUbCimfRu+77dd9BOvhPZgZK+6JwloJmuC0fDWymQu1dMuRFztEUVZdint
QqRIw5yUy8po346UCe1OySVkzXYMen0eVOVYTnsIMg8VVdQfI2tCYPZ0516+
ZrsIdd/UTUoTnbMYIoz77c/M6fVkjQiHdrfV5Ln8YrFBhES3adqD8WROjBUH
hutNXWSIMbC7JKDUrYJ6McQ5c3XOR8gGMXrFuieKO2ROgjuvh4suOFZSL8Ht
+z9eKRCRNRJEqbLc9FqyQYK9Ba7RaQ/JnBSbnt4YDOafp16Kg5dtEo8KyRop
Fm457DNwnGyQomdoKMa1gczJUFD+1YNL71gvw7LuvNeF8y9QLwPvnFNPrIRs
kKFfmMFvTCFzoch/eD38US0ZoUgeyeB39bI+FJFFn7Y52VdRHwqHxQn6Wg8y
FwZdVHuym5CMMGg95zcr48iaMGzL3Gd3R8f6MOR9+2GLrZH1cpxf2Rv32Mx6
ORr64gbm2ldTLwf/2f4UhSvZIMctkcjKWkDmwhGc27mrQE1GODxzL/Miklgf
DqNf9VTPYtaHo2vS4Kx0I+sVGBubZXeil/UKJDm2Dv3+Xg31CnicXdL4bDrZ
oIDkhWBY6EXmIqB0tnMMCCQjArcjH2UKVayPgNU5/6S4eNZHQJ9XPftQDuuV
2DrPPOxfyXolTsS3PAi6yXolilc0xBa2sV4JaeqivoNPWB8J933mmpAB1keC
/6TJaH7L+kiENIvfnLa+SH0kphwPqvLhkTkVrtrcKkucSIYK2VfPmE1TyBoV
PnjuZJzhyHoV3g3aZbTPYL0admVfx2fzWa9Ga2slf9xs1qtRo6sSxriw/0fv
4eg9HL2Ho/dw9B5a+tF7+H+9h/8AzzVzdA==
     "], {{{}, {}, 
       {Hue[
         NCache[
          Rational[6, 13], 0.46153846153846156`], 1, 1], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113}]}}, 
      {Hue[
        NCache[
         Rational[6, 13], 0.46153846153846156`], 1, 1], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6]}, {
       {Hue[
         NCache[
          Rational[6, 13], 0.46153846153846156`], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6], 
        PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
         113}]}, {}}, {
       {Hue[
         NCache[
          Rational[6, 13], 0.46153846153846156`], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6]}, {}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJzt1ftTVAUYxvEjZhqEiVmIzVAIIiNKWS6iAj5yEVEjWJSbAsvusuwurCEq
Nih1hAgYQNHV8VKDkisxoo5MSmIFKCAXIfBG3rJAEBGURC4CA1bD+/4VcWbO
nPnMc74/v1byz6WRRoIgtPz7/vcdexZBlbTeyXhUKBuzI0ZPTUOm96vSMTth
60J9aJ5qhLwUR17MlrZ2DJOd0VO5zfGQ4xDZFecmiV2JhgEyUODZKQZ49pJX
4FpzbUm6w3OyG76R7x7afKab7A6HhoJYbdZTsgfKwzqbTOM6yZ7Q5ceeHA7q
IK/E9DNmmUbSdrIX8oTQWH1GG3kVnGwVL+0ND8neyJ1obghJaCavRvnaryVX
Xf8kr8GjD/ZMvXT/HnktBuYoU6Uvb5M/RdGtvutJdU1kH2Q5GLf8bn6L/Bl8
Gpb5I/sG2RdVfotOedlcH7Poi7vHLyxYPdhIux8stgWd/8KOLPqhZzAsPm1e
A+1SrE2O1d3x+412Kf56Z7V6ekE97f64n+Hj02VHFv1x00c5x/liHe3r8Hex
30x9KFlch+HWeYlJU3hfjyz7xZYZF6/Svh43L0mNSreThQDYW7Qtj17GewBG
cEiTO4H3QFgXBsmsamppD8SvIbqRA3qyEISPPjH0SGS8B0HWW7/qgQPvwciI
jhmyEngPhmTK9ModN2poD8HllMfZb+WTxRBo1gT/bJ7I+wakZRa3PlnH+waU
X+rfvseB9414YubkVvMG7xth62LkrX9UTXsoZi286FFSQRZDsc9weHOdgfcw
HNvx/knLFN7DUOCRmxOh4j0csV/+cMHEi/dwXP5+y0P3ubzLUHcyzfLCZDJk
SOqakdnYXkX/y5BTsrc+oppcJsOihwpVfj5ZiIB7SufRynQyIrBTbnqiSct9
BF6bfyQycA33Edidbp3sac+9HKcNlT0/GnMvh839vFkbO65QL4dZvEtPRRW5
TA5ff/++0RNkQYFnJcfCSlPIUMCv2XmoVsm9Asq2g5q5ntwrYLFgWlG1DfdK
LJ78XpRyEvdKNC6pN61qraReidldpX/8UkEuU6I7a9byWgNZiERS/FxjrxQy
ImFydHDKmyruI9HUUtMx4MV9JN79qrA/cx73KrgJ8ROGTbhXodpzuF7xrIJ6
FYZNDhYNNpDLVLALyJBUnCULUVg189vybD0ZUcgKSK8Oiec+CvL64GxJMPdR
yHt6fJ/owr0ap5/kPJ9qw70aCQf7sxSm3Kthu6DXSxwop16N83uvbbnVQhY0
2HU0rCaukQwNVnY/c7ldShY1UIwmu8Se5V4D8VzKSHMu91oUu47krtjPvRZz
spXaw6nca7H1scfEuJ3ca9HUe2XX1Djuo5Fh6bg1XM19NJJyzIbiwrmPRl7y
jP2+gdxHw9U8oHWpL/cxeLvkjr7Pm/sYtBcXxkg8uI9B3LXX51e5ch+Dn2QP
Pny1hHsd7h2wuNsm4V6HF4bvul0/5l4H0adT/dyBex2spbZRzfbcb8IRx4Rj
7Xbcb0KqKrV/ki33mxBfUda21Jr/H7+H4/dw/B6O38PxezjWj9/D/+s9/AeS
ec20
     "], {{{}, {}, 
       {Hue[
         NCache[
          Rational[7, 13], 0.5384615384615384], 1, 1], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113}]}}, 
      {Hue[
        NCache[
         Rational[7, 13], 0.5384615384615384], 1, 1], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6]}, {
       {Hue[
         NCache[
          Rational[7, 13], 0.5384615384615384], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6], 
        PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
         113}]}, {}}, {
       {Hue[
         NCache[
          Rational[7, 13], 0.5384615384615384], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6]}, {}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJzt1f031nccx/GLzlSIpXHURGxs2I2OzNaJXm4mN7kqIS6318V1XS5crh3a
lVazS0nOaUzRGqbdZGlG7ThHJyMuteS4v7CELjdTwjTlJoqy7fi8/4kd33O+
53ue5/V9/Pw2F8j8hJocDqf/3/e/7/LzIRK+PV7RbK2pXO7t2NWh9/Pqyxqs
d+BsT1+3lQG1M8y+bnuu9OawBhT2vkcyl17WLrcLkHUsJ2PTC9au8DiW/rrJ
oQXWbhDVDZidP/2MtTtyL9UvpgbPsf4Y2wzfC1QdnGXtgcbwlDT94mnWu2Dm
zk9pWHzC2hPPD09WX817zNoLWluSGspaJ1l7Y92OtDe9VH+z9kGBOMKaP/GI
9W74ZF6vSTWl9gX3zBXjZO4Eay428KtqAtL+Yr0HOqYZqyJqxlnvRZt5bl2Z
amy5FXtx3+LdEAfVKNv3wWt9Q7t/20O274OlB29Q494I2/1gVCX3U80/YLsf
WgdlNd32rDn7EWLogo7T99m+H5NFkjMFa1lz/LGHVyDqzB9muz/Wv+Ym2uLF
mhMAn1uPxuQ6tAfAX939jknPn2wPRIV+c9c3v7JWBEJ/qnrEJYv2A1jq/v2m
ViLtB3C4ucC3JIj2IOS1zgvuu9IeBK230hRJW2kPBtakOissaA/G/AmXaL4h
7TyEjm5WhK2lnYf8UHVQ+cshtocgXCLjVsywVoTgnqpFOTNOeygGdBY23Bii
PRSzFw8tXL9LexiMbY5LzNtpD8MDR/2np27THo6dF0KOttbQHo7ENG2J41Xa
I+A3nztXXUZ7BAb0fK+F/UR7JGxnTOZfKWSNSJwTJ/3Ym0v/R2Lzdxpbyr5k
rYyEg0Dv04U08nzwJBuzSz8nz0d1k6mPVE6eD8dXQ4JdZeT5uLPdmBsWQ14A
QzhnlPDJC5D3VG4/yyMvQLndxtUCf/ICDJZLa8255KOgaHG2TPIkH4VGj/pg
XTfyUagdcTs57kQ+Cl3cdcm6H5GPhiMnt95zG/lorLL7Qfb9++SjIZ8Mznnb
lnw0ukZq6pRW5IVwclGqEyzICyEUx33iYEpeiD6D7BztTeSFOGvZcFPTiLwI
xh0elw0NyIsgKap6YaNHXoTKE9oTQdrkRUi3qRw5r0VeDPM6I+9nmuTFKK3V
6ZQvDTIvxpEU6WGtRdZKMab0P5NfmGfNicFUolOy/yxrxEDmnn3Faop8DKI0
C3XNJsnHoN9zoNl2grwECd3SYecx8hJstX1jjj9CXgLXTl31tWHyEvSt6fXm
DZGPxVcX9TQdB8jHouOX/vM71eRjUeo+Hf9FH/lYFFmn8x72kI/DOcNbo0l3
yceheCjSyLKbfByWmqpOPfmDfBw4x5Szt7vIx8O98EBWfif5eMgGbgTKO8jH
Y8nCqilaRT4etpnFMcJ28lLoa1lOJbaRl6Lz8R37k63kpXiwW9V7qYW8FAdt
1Zf7m8kn4INwD20zaiSgRD1tF9tEPgGVC8lHf2uk/1fu3cq9W7l3K/du5d4t
+5V793+9d/8ANdTHiA==
     "], {{{}, {}, 
       {Hue[
         NCache[
          Rational[8, 13], 0.6153846153846154], 1, 1], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111}]}}, 
      {Hue[
        NCache[
         Rational[8, 13], 0.6153846153846154], 1, 1], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6]}, {
       {Hue[
         NCache[
          Rational[8, 13], 0.6153846153846154], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6], 
        PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111}]}, {}}, {
       {Hue[
         NCache[
          Rational[8, 13], 0.6153846153846154], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6]}, {}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJzt1esznHcYxvEnRKYyEhFVUerYqUxHo028aHUSlzjEOsRpsdZx2cXu2hW2
2mLoKpFI4pBINaEtjWaakjSMQ5oaoQ4TyjBEMynJiEgpkQSRIiSq43f/D33h
mdl55jvX83m7t0VUgp9Eg+O4wbXff+/1xxEhXQ2bMp5salnvg6i6dv22UTS1
E6yzl5y3jHGsnVGraVozLqZ2wauCd+rLSlab19sVFg5K18Hel6wPIcem6IFn
+DJrN1R/uVV9oH6RNQ8j6frH2rcusHbH8tlbRl8vPmftAWerqe/y3qf2RInh
74IzOfOsvWAq2786MveM9WG4ud8tT1FRe0P3du1fZ3dQ+2BEfHqvZfvceqt9
0LwdLzxSWXO+6LOuctW1pd0XsUeiH/VMzrLdDy7S2iazCtZqP/BkghcZAbT7
w0XXq0dDk3Z/zBhMhA9cnGE7Hx92zj82/Yi1mg+JYajyyFdP2R6Ayv48Puqe
sD0AO3tmtL1aH7M9EOmPm2pNhqfZHoiPd+/fM2XHmgvCp9vtw+Qtj9geBMlv
qVlCEWtOgJ83D7X6a9MugF2QZqb5lSm2B0Oi0P/jOZ+1Ohj5A42fd2nQLoSt
kah2pXGS7ULo3RtUhx5lzYUg2fzksreA9hCo5I2nq/bSHoq24uX7BXq0h0Ik
vGeXNv8328PQWXg3WzXEWh0Gv9HmLu9W2sOhU2qbk3yZ9nCkJ84Y7jxPewQe
5rZtXs2hPQLvjd7hTSTTHgmJVtbx5BjWiIQRZ9m1S0DfR2K0e2G20Z11SyQi
r14yKD1AXoR/EjqdrfaRF8EtY6hpxZq8CEKd/BzxW+RFKInIK/DRJx+F3Bth
OqXa5KPgeGNH9VGOfBTknodOzi9MMB+FU74pfWlPWXPRsJlKUH4ywRrRqBvv
820fYa2Oxlw5t5J8h3w0iofcAq/3kxejonifnUs3eTGG1ZYab3SQF0OYmSU7
0UxejG+MnfjSX8lL0OHppOytJy+BSeIzI78a8hLYt/Sfs7xCXoJ301q0zH8i
HwPN5m037S+Sj8EvBcd6478nH4OCuuHJhm/Jx0CapuTplJCPRa5jj+7xYvKx
kC9OBXsWkY+FIFOzmyskH4uXJ3aJa06Rj4NdUu8HqlzycUh3V3kE5JCPw9sN
sz8czCIfh+JqnzZvNXkpXPKm87PTyUtxIX93QkMqeSleLY3fXPqMvBSqMpVD
QDJ5Ge5XFNlcSiIvw5sFbbemE8jL8CCyEI4K8jKUnA/0KJeRlyNrUdtkKpb8
WveNNZlJyMthneaQ5BxFXg7jrm2ijAjy8bAwq3y9P5R8PMpea04xEJKPh85l
q25eEPl4GKu2XP2CT16BwxfGOv70Ja+Ab81Et603ecXa/53WtSRP8gokntPL
quSRV2J6j13pgCt5JVJGJn7UdCavRMXcw1wPR/p+4z5t3KeN+7Rxnzbu07rf
uE//l/v0L07nkLI=
     "], {{{}, {}, 
       {Hue[
         NCache[
          Rational[9, 13], 0.6923076923076923], 1, 1], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106}]}}, 
      {Hue[
        NCache[
         Rational[9, 13], 0.6923076923076923], 1, 1], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6]}, {
       {Hue[
         NCache[
          Rational[9, 13], 0.6923076923076923], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6], 
        PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106}]}, {}}, {
       {Hue[
         NCache[
          Rational[9, 13], 0.6923076923076923], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6]}, {}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJzt1ftTVHUcxvF1w2VDhrEg21pAxKgMFExFkYAno7jJbREEue6FZZfdRTKi
gKgjBYkEMiI4QSKgxBAkEKIDEmJE42AxRIxQESEqkyEISLhcGqrh+/m9P2DP
zJkzz7zP6+fPJtlhSTyfx+Nd//f977v6eMG6ycO/aS2/c3V7Y4+54+B4xhq2
ffDtydLPmsd5bPvCKpK/eGx+5erq9oOd/7FtUtu/2d6PFL9h57g9S2z7w7yi
oeXo2ALbASi3auQcO/VsB0Ll+17K3tZHbAfhyYHsMuGd+dXNBUFvEt02vZNt
XjBM/MLeSTrxF+vBsLxW9mPH6BzrEggnm6cC1GxzEkxYR3kNC6iHYMB17u5S
x0PWQ5AVdvelZ99nm3cA5Zqcl790p34AH5kX6CsXZ1kPRbRFv1fXJba5ULyd
2GIz+Cb1MPBOlStKt1MPg/JkhX3x/AzrB5Hp7Fqtv8I2dxCB0w4lm9Ooh0P6
4nBLkwP1cOT3Psq5OjTNegT8dv4ZMX2cbS4C3u62xf0+1A9B+H2RZ6w59UPY
x6twL+1+wHokfEVDO4SpbHORELe1fz7iRj0KAp5pxranqUch6Iszo8LFKdaj
8TB786mWMba5aBQZm9Sn9VKPQW6PXmLfTj0Gqkal0XN11GNxOiEm17SMeiwG
RPLzPXnU47Bcu8FlLJNtxGFqdDGrIZn+j0OV9yVVkYLtzjjkLZ3+WBNBXor7
LQvh6wLJS/EgtPuc5HXyUgTZ5ec95kZeihKzNCOtM3kZ+OY3loudyMtgsd7W
OMeevAwVKfUXTV8gL4OT2jFiyJa8HCWhmW/YbCQvh842ZPsRMXk5Hm/jkgUi
8nK4mA+4tVqQV2BWOZh4+AnyCugVN/1jzMgrYFooy5CsI6+Aj3W19X4h+XhY
1d6q91lLPh6vmmSWq/nk4xHzyZqslJVJ5uNRVmDW8+4y2zwlrFwmRWcW2IYS
gqp80cw825wS1qnDfK858kr0zUuvZM6QT4Am8htB8xT5BPjVPSXWT5BPwO6A
3zY53SOfAOPYpF3ScfIq/HL5rDz9NnkVkvl2sfWj5FVw3reh2XiEvArBytwC
3a/k1WjcKz7SN0ReDR3PtXLrTfJqpISlu3M/kVfjtS0/60f6yCfi977JT717
ySfCy+PC0cob5BOROjtYMXGdfCK4as9dLt+R18ChOSOstIu8Bl/XvvXH+mvk
NWjOft6osIO8Bq+IxVueaSevxQmRzdnqVvJadB9vKHS5TF6LKqOtO4Yvktci
I0p7u/gr8jrcul+7MbyRvA7ugnRLywvkdWjqzO64V0deh8KAkpGuWvJJ8Fyp
OV9TQz4Jd3Z39xdUk0+Cxw9NH3x4jv433A/D/TDcD8P9MNyPVW+4H//3fvwD
C6hIlA==
     "], {{{}, {}, 
       {Hue[
         NCache[
          Rational[10, 13], 0.7692307692307693], 1, 1], PointSize[
        0.009166666666666668], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}}, 
      {Hue[
        NCache[
         Rational[10, 13], 0.7692307692307693], 1, 1], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6]}, {
       {Hue[
         NCache[
          Rational[10, 13], 0.7692307692307693], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6], 
        PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, {}}, {
       {Hue[
         NCache[
          Rational[10, 13], 0.7692307692307693], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6]}, {}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJzt1PtP1XUcx/Hj2Q5CyEyKCWohlEiHREzkcJNe0LgMOXK4HO4Hzo1zOIdz
KC07HHV0YiEmC5OaEmYbYcscBznhogPIJThClrIJbRDJvCQscKwCj5wTjC58
3v9E47t9991rz+/j17ef/PX0Yi6Hw+n+5/33u/qkoFyrWKdRc3tXtxD+CbzJ
hrl1bB9E0lz8F6pQ2qkI6lFOfMLjsC3CzZnpvisDyz3/TZMI4qUK83zo0urm
pEFc3iLeIviL9TRYdudnCJVO1tPxbbWm8EGrg/V0VJUdmGzfyjYnAwsfK67f
O7PIegaaPrO3921jm5OJxpToQkvvE9YzYf55wVBnYJsjRnxIc3avgLoYmtEN
3HSHnfUsXOmQP6rrZNuUBZ5vh+77KurZ2G6rdovIoZ6NW+N9MQPB1HMQG/6l
NdeFeg6WHsXVBow9Zj0XDS7ug6ONbJty0c/NKhIqqOehQ1gbcP556nl4o6/y
lZo7C6zn4xvZ2yX8i2yb8iG5/eEus556AQJfUul2RlIvwGxd3HcjPOoSxD1u
8TIOz7MuQeKFZB/verY5hei/8Av3Axn1Qpx0/OiStZd6EaaGpscfelAvggtm
ExZ//5N1KYZsRx8WjrENKdovHX9yZoBtkxRRbZ2G8ja2e6WQtiykTjSRl4Eb
w5feOUtehlFx4NWVGvIynDvrec+rkrwMEktP4z4jeTlaZ2yChEPk5fjD+EDw
lJa8HE2C+dM7lOTlsE61e7sWkVcgqCHCeDmPvALzkoDwxSzyCtzdbyxbziCv
wHsT1ZmiNPJKRFTytIMHySvRFmAZK0ghr4Th3Rff90kmr4RXmD1xOpF8MSo6
w2/fiCdfDOlR533ra+SL8Wu+e9TVWPLFSJquON/1KnkVxOc22Wz7yatwcWZU
ezeKvArBw0c+Wh9JXoWVVtGeiHDyaly/NLv8Thh5NZ7tb978Qyh5NUL0Nds2
7SWvRlWlrlm6h3wJhMHDJ8y7yZfg1E+XfZd3kS8Bzziblvoy+RLEpQ+ZG/jk
NZh3Oj//LZC8Bkf0p2zRO8lr8HXnSGz9DvIaqEKsMvsL5LU40W0ZEfqT1+LN
zFD7V9vJa5Fcfyxyoy95LQ6rgvaVPke+FH1dc+ZbW8mXIrZ88ZpgC/lSlEv4
ukZv8qW47+rHd9tMXge/Ds7xw17kdYi2+zsnnyGvg8Pz2lsiT/I6dKUNJtx4
mrwezdVT6gMbyeuBpkPHxj3I66GLcUsybCCvh6t7WK2vO/kyZH/abb3pRr4M
Jh+sVLiSL4PH6UFH+Hr6f+3er937tXu/du/X7v2q///e+78By50WSA==
     "], {{{}, {}, 
       {Hue[
         NCache[
          Rational[11, 13], 0.8461538461538461], 1, 1], PointSize[
        0.011000000000000001`], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95}]}}, 
      {Hue[
        NCache[
         Rational[11, 13], 0.8461538461538461], 1, 1], PointSize[
       0.011000000000000001`], AbsoluteThickness[1.6]}, {
       {Hue[
         NCache[
          Rational[11, 13], 0.8461538461538461], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6], 
        PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95}]}, {}}, {
       {Hue[
         NCache[
          Rational[11, 13], 0.8461538461538461], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6]}, {}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJzt1O1PU3cYxvEikTIkKmoKC8u64dyMCAIzgMmClzLDgqBSKC0thT4/0ZZh
tM3YYg8Yl1k6sQSdkJFMcBsKsihrTFa3MWZcURbBRBTMNiZbmMxmWKtSpuyJ
3/037E2bnDTX+Z7P2/tFda1It4TH453/5/n3/78ftwe3U33PFjyJGlh8UYLt
tR1FVyVscyWQ2OaUHcd4rIvQG/JvlXv/+nqxi7DlWGv8kaKFxc0rxalWXZIj
/IT1UujWym8K5v9kvQzp2skDbjnbXBlCeUj9IDzPuhi8P1xrghfY5sTQmp8O
+hupl2N18YagvJR6OX7u+u168wbqEsw0+DNORFGX4OOFWV/beJh1KRSHG78V
9bHNSVGY+ML9NCf1Clw9tCJlXky9AnmnP8/enEldhmHfZf/KBOoyvDeS4zbe
n2Ndjp1H25/rv8Y2J0fgxrZhfg/1SuQN+tO9DdQrceXmyzJFKXUFFPmjq1ak
UFcgrf718ujAY9arsH8sWjPrZZurQp4zuk79DvVqTOUa7M5i6tWY3HRE6nuF
uhJfJE2fG+CzDSXa3xiXx997xL5XosSXce7MGNsDSjQvC04NXWKbp8KFi/tq
A/1sQ4XjFueVU53kVZjM3ljv8pBXYb89JtnLkVfDXSR0nKwlr0ZOcEfnJwry
asS2fxR1u5C8Gpl3QtODOeQ1yJ7IOOx6ibwGruEvE8oSyGuQdf7x9YMLD5nX
IGUmfllWgG2eFok/hoKCH9iGFhNO1/rka2xzWrTwC/KHviGvxfO5LZ52L3kd
4m4dskb1kNfBJrnV/9ZJ8jpI22LTU9rI6yDe3SR8poW8HsGJuIzVbvJ68LfP
XrrzLnk9Jt4W9m5rJK/H8MPPvss8QN4Ajce6/Ew9eQO8sdpuj4O8AXVTzb+P
7iNvQNNg/y7NXvJGXF7rGBW+Sd6IuLNLv19qI2/EtOVe52sW8ka8n7UOTWby
JoSi+d1BI3kTPuw2jHEG8ibYG4zL1+nJm+Bec6NvXEvejOKNe2UnNOTN8N59
kGtSkzcjP/iTSKIib8bWLoFjj5J8DbraBDG7q8nXAAKPvaiKfA0Sd/zasUtB
vgYXR20OWSV5C7Zkjhyvk5O3IPmrTRK3jLwFYfUqYU8FeQvOnr57cERK3opX
A0O9cxLyVnSnpSatp81ZEbbFJxrKyVthn/2lsE9M3oaZ+qdpc2XkbdgsiPm0
gHbkHkfuceQeR+5x5B7/7/f4b86b4ME=
     "], {{{}, {}, 
       {Hue[
         NCache[
          Rational[12, 13], 0.9230769230769231], 1, 1], PointSize[
        0.011000000000000001`], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89}]}}, 
      {Hue[
        NCache[
         Rational[12, 13], 0.9230769230769231], 1, 1], PointSize[
       0.011000000000000001`], AbsoluteThickness[1.6]}, {
       {Hue[
         NCache[
          Rational[12, 13], 0.9230769230769231], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6], 
        PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89}]}, {}}, {
       {Hue[
         NCache[
          Rational[12, 13], 0.9230769230769231], 1, 1], PointSize[Medium], 
        AbsoluteThickness[1.6]}, {}}}], {{}, {}}}, {{}, 
    GraphicsComplexBox[CompressedData["
1:eJzt1PtPU3ccxvEzJVMJm1XjZSEm4NBQhgMxGXFu8sgAs6CLs0BRLL239EKZ
cQvVhXGWoOW2WMlmlxlBZQ7EwpRUhGFTVFwspiQoZKgMhnOs01WYQqkrw134
fv6B/dyTnJy885zXr59oRdEu9TyO45r+ef/9zj0irBYcfaXi4Qtd/yUvwoeC
Crt/PmsuC2MeXdoTCcf2LDScx53ohueuuT0bM5aaoPDW7Fzz2Xiz+8z76ctY
czlorVv+YI30L7bnYNTiDXvunGG7GIvSa62JW1jzYtgfDQ333Q2yPRcp7Z8f
nyxnzefCfW3dvOhdtO/Ggtiq4qZ42ncjSqq4JI6gfQ8uX5x6vMX3J9v3YNtD
Wd8JD2suD9Z9dSktLbTnQTqS+HbrEdr3YjrD40vdR/tevFbeMF2TTbsE6qaF
3a9upl2CpG9iI6xRtOdjU3Vk8skXac9HcPQT77TvGduluPr71zOmAda8FMOr
crosl2mXITZ/kneeZg0ZuPrzzTUW+l+Gsaqb3lVG1l0yJG3LKT64k7wckcXK
eyUbyMvRvcPg0wvIy9F5XNHR8DjAvBz34vxLHL2sOQW+DP80bkczayhQ0prx
0Xg1a16BKGPu1AkDeQUqSpcGDmSSV2J7gjhZF09eCeFQVtmpl8kroXjUaO5/
Ms28Ep12Uc/tO6w5Fd51fyUsvcIaKvx6yFajOceaV6Fd54iHjbwK587+YXOW
kVfj/sDtosz95NXInN2aHackr8aKnmONLhF5NSSp8vD8NPIaiL9b1L/+DfIa
HFbX9apjyWvgPmj+rT6SvAazh8ZS6xeT16K2vTLsVhh5Ld6aWrlxddDPvBYZ
VZudpU9Zd2lxdUmeu8zHmivAO7MrF5Z4WaMACRPmNP/P5AvgsR6NeTBCvgAb
Uy9WxwyR18GRvmHCOkhehx+WLhYKB8jr0MKJHON95HWwBTTL7/eS1+PZupEf
R2+S1yPz8JmO4A3yeqT4owZ3fk9eD4Gr3jx5jbwBR5LGX+q/Qt6AYVGP57qL
vAETlvCINid5A8p++eJuSyd5I8q1xsTrHeSNUElqVwQukTfiPcnHaxPayBsx
/1QgutRBvhCDRd5lA63kC1Fp+qwy+QL5Quy/0Wa3fUu+EG7XppiZZvImbE0S
vK61kzehaI2r8acm8iaYPzAk8Gfp/9A9Dd3T0D0N3dPQPZ3z//+e/g04/t6r

     "], {{{}, {}, 
       {Hue[1, 1, 1], PointSize[0.011000000000000001`], AbsoluteThickness[
        1.6], LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
         17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
         34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
         51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 
         68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 
         85}]}}, 
      {Hue[1, 1, 1], PointSize[0.011000000000000001`], AbsoluteThickness[
       1.6]}, {
       {Hue[1, 1, 1], PointSize[Medium], AbsoluteThickness[1.6], 
        PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 
         85}]}, {}}, {
       {Hue[1, 1, 1], PointSize[Medium], AbsoluteThickness[
        1.6]}, {}}}], {{}, {}}}, {{}, {
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[{
            {GrayLevel[1], DiskBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}, 
            {AbsoluteThickness[1.5], Dashing[{}], 
             CircleBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]]}],
         TraditionalForm], {0., 0.}, Automatic, Scaled[9.75]], {{{26., 
       1.5764197347836628`}}, {{226., 1.7415271449239542`}}}]}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}, {{}, {
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[{
            {GrayLevel[1], DiskBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}, 
            {AbsoluteThickness[1.5], Dashing[{}], 
             CircleBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]]}],
         TraditionalForm], {0., 0.}, Automatic, Scaled[9.75]], {{{56., 
       1.2177880321261612`}}, {{226., 1.2349078836156315`}}}]}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}, {{}, {
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[{
            {GrayLevel[1], DiskBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}, 
            {AbsoluteThickness[1.5], Dashing[{}], 
             CircleBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]]}],
         TraditionalForm], {0., 0.}, Automatic, Scaled[9.75]], {{{60., 
       0.8466579752093149}}, {{226., 0.9505161976247769}}}]}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}, {{}, {
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[{
            {GrayLevel[1], DiskBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}, 
            {AbsoluteThickness[1.5], Dashing[{}], 
             CircleBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]]}],
         TraditionalForm], {0., 0.}, Automatic, Scaled[9.75]], {{{44., 
       0.30411192176242363`}}, {{226., 0.42440993841029584`}}}]}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}, {{}, {
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[{
            {GrayLevel[1], DiskBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}, 
            {AbsoluteThickness[1.5], Dashing[{}], 
             CircleBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]]}],
         TraditionalForm], {0., 0.}, Automatic, Scaled[9.75]], {{{98., 
       0.04965045205566423}}, {{226., 0.10543708755076911`}}}]}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}, {{}, {
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[{
            {GrayLevel[1], DiskBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}, 
            {AbsoluteThickness[1.5], Dashing[{}], 
             CircleBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]]}],
         TraditionalForm], {0., 0.}, Automatic, Scaled[9.75]], {{{
       46., -0.6732880777926951}}, {{226., -0.15051906401954726`}}}]}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}, {{}, {
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[{
            {GrayLevel[1], DiskBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}, 
            {AbsoluteThickness[1.5], Dashing[{}], 
             CircleBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]]}],
         TraditionalForm], {0., 0.}, Automatic, Scaled[9.75]], {{{
       62., -0.8357386654833489}}, {{226., -0.5256911940150369}}}]}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}, {{}, {
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[{
            {GrayLevel[1], DiskBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}, 
            {AbsoluteThickness[1.5], Dashing[{}], 
             CircleBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]]}],
         TraditionalForm], {0., 0.}, Automatic, Scaled[9.75]], {{{
       82., -0.9869920878852382}}, {{226., -0.7297465684753383}}}]}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}, {{}, {
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[{
            {GrayLevel[1], DiskBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}, 
            {AbsoluteThickness[1.5], Dashing[{}], 
             CircleBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]]}],
         TraditionalForm], {0., 0.}, Automatic, Scaled[9.75]], {{{
       96., -1.0734116653352646`}}, {{226., -0.9286163164036557}}}]}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}, {{}, {
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[{
            {GrayLevel[1], DiskBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}, 
            {AbsoluteThickness[1.5], Dashing[{}], 
             CircleBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]]}],
         TraditionalForm], {0., 0.}, Automatic, Scaled[9.75]], {{{
       110., -1.2767764835272353`}}, {{226., -1.1298513194045787`}}}]}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}, {{}, {
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[{
            {GrayLevel[1], DiskBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}, 
            {AbsoluteThickness[1.5], Dashing[{}], 
             CircleBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]]}],
         TraditionalForm], {0., 0.}, Automatic, Scaled[9.75]], {{{
       146., -1.3978639925764023`}}, {{224., -1.334825123895895}}}]}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}, {{}, {
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[{
            {GrayLevel[1], DiskBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}, 
            {AbsoluteThickness[1.5], Dashing[{}], 
             CircleBox[{0, 0}, Offset[{3., 3.}, {0., 0.}]]}}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            GrayLevel[0]]}],
         TraditionalForm], {0., 0.}, Automatic, Scaled[9.75]], {{{
       146., -1.534408052549366}}, {{226., -1.4199143298663666`}}}]}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{15.333333333333336`, 1.5137920524228818`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->600,
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Automatic, 
     Charting`ScaledTicks[{Log, Exp}]}, {Automatic, {{-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.1\"", 0.1, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.3978952727983707`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.4849066497880004`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.5649493574615367`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.6390573296152584`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{
  3.821369964870948*^9, {3.8213699966914873`*^9, 3.821370023527759*^9}, 
   3.821370101276533*^9, {3.822133519875804*^9, 3.8221335222746468`*^9}, 
   3.822229112752947*^9, 3.822229285556861*^9, {3.8222297452481337`*^9, 
   3.822229766497397*^9}, 3.8222303408009043`*^9, 3.8232563711795883`*^9, 
   3.8232577751099567`*^9, 3.8232600470571938`*^9, 3.8232606791963387`*^9, 
   3.823260858268897*^9, 3.82326089857495*^9, 3.823261019857753*^9, 
   3.823261078882925*^9, 3.823265099077005*^9},
 CellLabel->
  "Out[393]=",ExpressionUUID->"48b77129-e674-4508-8b1b-ee8bd00902aa"]
}, Open  ]],

Cell[TextData[{
 "With these windows we try a bunch of fits and average them based on their \
",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Chi]", "2"], ":"}], TraditionalForm]],ExpressionUUID->
  "73de86a9-2a7f-4973-821d-06e4b8235dbe"]
}], "Text",
 CellChangeTimes->{{3.821011154589452*^9, 3.821011155607389*^9}, {
  3.821134103429525*^9, 3.821134118023831*^9}, {3.821370115015671*^9, 
  3.821370119445816*^9}},ExpressionUUID->"52f4134f-fa60-4189-8b8e-\
2614eafe1352"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"list", ",", "fits0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"list", "[", 
    RowBox[{"POS_", ",", "WINDOW_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Data", "[", 
     RowBox[{"[", 
      RowBox[{"POS", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Min", "[", 
          RowBox[{"{", 
           RowBox[{"WINDOW", ",", 
            RowBox[{"Length", "@", 
             RowBox[{
             "Data", "\[LeftDoubleBracket]", "POS", 
              "\[RightDoubleBracket]"}]}]}], "}"}], "]"}]}], ";;"}]}], "]"}], 
     "]"}], "/.", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a_", ",", "b_"}], "}"}], "\[RuleDelayed]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "/", "100"}], ",", "b"}], "}"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fits0", "[", 
   RowBox[{"POS_", ",", "WINDOW_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"fits0", "[", 
    RowBox[{"POS", ",", "WINDOW"}], "]"}], "=", 
   RowBox[{
    RowBox[{"list", "[", 
     RowBox[{"POS", ",", "WINDOW"}], "]"}], "//", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fit", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "/", "x"}], ",", 
           RowBox[{"1", "/", 
            SuperscriptBox["x", "2"]}], ",", 
           RowBox[{"1", "/", 
            SuperscriptBox["x", "3"]}], ",", 
           RowBox[{"1", "/", 
            SuperscriptBox["x", "4"]}], ",", 
           RowBox[{"1", "/", 
            SuperscriptBox["x", "5"]}], ",", 
           RowBox[{"1", "/", 
            SuperscriptBox["x", "6"]}], ",", 
           RowBox[{"1", "/", 
            SuperscriptBox["x", "7"]}]}], "}"}], ",", "x", ",", 
         RowBox[{"FitRegularization", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<L1\>\"", ",", "3"}], "}"}]}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"c", "[", "n", "]"}], "/", 
           SuperscriptBox["x", "n"]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "16"}], "}"}]}], "]"}], "/.", 
        RowBox[{"FindFit", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"n", "=", "0"}], "16"], 
             FractionBox[
              RowBox[{"c", "[", "n", "]"}], 
              SuperscriptBox["x", "n"]]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"#1", ">", "0"}], "&"}], ")"}], "/@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[PartialD]", "x"], 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"n", "=", "0"}], "16"], 
                 FractionBox[
                  RowBox[{"c", "[", "n", "]"}], 
                  SuperscriptBox["x", "n"]]}]}], "/.", "\[VeryThinSpace]", 
               RowBox[{"x", "\[Rule]", 
                RowBox[{"Range", "[", 
                 RowBox[{"2", ",", "6", ",", 
                  FractionBox["1", "2"]}], "]"}]}]}], ")"}]}]}], "}"}], ",", 
          RowBox[{"c", "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", "16"}], "]"}]}], ",", "x", ",", 
          RowBox[{"MaxIterations", "\[Rule]", "900"}], ",", 
          RowBox[{"FitRegularization", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<LASSO\>\"", ",", 
             SuperscriptBox["10", 
              RowBox[{"-", "5"}]]}], "}"}]}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"c", "[", "n", "]"}], "/", 
           SuperscriptBox["x", "n"]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
        RowBox[{"FindFit", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"n", "=", "0"}], "10"], 
             FractionBox[
              RowBox[{"c", "[", "n", "]"}], 
              SuperscriptBox["x", "n"]]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"#1", ">", "0"}], "&"}], ")"}], "/@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[PartialD]", "x"], 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"n", "=", "0"}], "10"], 
                 FractionBox[
                  RowBox[{"c", "[", "n", "]"}], 
                  SuperscriptBox["x", "n"]]}]}], "/.", "\[VeryThinSpace]", 
               RowBox[{"x", "\[Rule]", 
                RowBox[{"Range", "[", 
                 RowBox[{"2", ",", "6", ",", 
                  FractionBox["1", "2"]}], "]"}]}]}], ")"}]}]}], "}"}], ",", 
          RowBox[{"c", "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", "10"}], "]"}]}], ",", "x", ",", 
          RowBox[{"MaxIterations", "\[Rule]", "900"}], ",", 
          RowBox[{"FitRegularization", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<LASSO\>\"", ",", 
             SuperscriptBox["10", 
              RowBox[{"-", "5"}]]}], "}"}]}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"c", "[", "n", "]"}], "/", 
           SuperscriptBox["x", "n"]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "6"}], "}"}]}], "]"}], "/.", 
        RowBox[{"FindFit", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"n", "=", "0"}], "6"], 
             FractionBox[
              RowBox[{"c", "[", "n", "]"}], 
              SuperscriptBox["x", "n"]]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"#1", ">", "0"}], "&"}], ")"}], "/@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[PartialD]", "x"], 
                RowBox[{
                 UnderoverscriptBox["\[Sum]", 
                  RowBox[{"n", "=", "0"}], "6"], 
                 FractionBox[
                  RowBox[{"c", "[", "n", "]"}], 
                  SuperscriptBox["x", "n"]]}]}], "/.", "\[VeryThinSpace]", 
               RowBox[{"x", "\[Rule]", 
                RowBox[{"Range", "[", 
                 RowBox[{"2", ",", "6", ",", 
                  FractionBox["1", "2"]}], "]"}]}]}], ")"}]}]}], "}"}], ",", 
          RowBox[{"c", "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"0", ",", "6"}], "]"}]}], ",", "x", ",", 
          RowBox[{"MaxIterations", "\[Rule]", "900"}], ",", 
          RowBox[{"FitRegularization", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<LASSO\>\"", ",", 
             SuperscriptBox["10", 
              RowBox[{"-", "5"}]]}], "}"}]}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Fit", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"1", "/", "x"}], ",", 
           RowBox[{"1", "/", 
            SuperscriptBox["x", "2"]}], ",", 
           RowBox[{"1", "/", 
            SuperscriptBox["x", "3"]}]}], "}"}], ",", "x", ",", 
         RowBox[{"FitRegularization", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<Tikhonov\>\"", ",", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "5"}], ")"}]}]}], "}"}]}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a", "+", 
         RowBox[{"b", "/", 
          SuperscriptBox["x", 
           SuperscriptBox["c", "2"]]}]}], "/.", 
        RowBox[{"FindFit", "[", 
         RowBox[{"#", ",", 
          RowBox[{"a", "+", 
           RowBox[{"b", "/", 
            SuperscriptBox[
             RowBox[{"(", "x", ")"}], 
             SuperscriptBox["c", "2"]]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", "x", ",", 
          RowBox[{"MaxIterations", "\[Rule]", "1000"}], ",", 
          RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "30"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a", "+", 
         RowBox[{"b", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["c", "2"]}], " ", "x"}], "]"}]}]}], "/.", 
        RowBox[{"FindFit", "[", 
         RowBox[{"#", ",", 
          RowBox[{"a", "+", 
           RowBox[{"b", " ", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["c", "2"]}], " ", "x"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", "x", ",", 
          RowBox[{"MaxIterations", "\[Rule]", "900"}], ",", 
          RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "30"}]}], "]"}]}], ",", " ", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"list", "[", 
         RowBox[{"POS", ",", "WINDOW"}], "]"}], "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}], 
      "\[IndentingNewLine]", "}"}], "&"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.819973475677096*^9, 3.819973492623371*^9}, {
   3.819973524996523*^9, 3.819973582284049*^9}, {3.819973677393773*^9, 
   3.819973677706348*^9}, {3.819973715128174*^9, 3.819973753290125*^9}, {
   3.8199738824488363`*^9, 3.819973886404146*^9}, {3.8199749310276957`*^9, 
   3.8199749448982897`*^9}, {3.819975510759635*^9, 3.819975522954473*^9}, {
   3.820164942997591*^9, 3.820164966261039*^9}, {3.820164999314178*^9, 
   3.820165058749658*^9}, {3.820165284088767*^9, 3.820165318165298*^9}, 
   3.820165514523796*^9, {3.820166358664219*^9, 3.820166369799898*^9}, {
   3.820168272721624*^9, 3.820168286191145*^9}, {3.820169738691298*^9, 
   3.820169753640823*^9}, {3.820169789663588*^9, 3.82016979000117*^9}, {
   3.8201698307121468`*^9, 3.820169831769966*^9}, 3.8201770819842176`*^9, {
   3.820179663675778*^9, 3.8201796750243387`*^9}, {3.8201797874430656`*^9, 
   3.8201798439570837`*^9}, {3.8201800098483458`*^9, 
   3.8201800112288113`*^9}, {3.820180042153124*^9, 3.8201800423970757`*^9}, {
   3.820186200428959*^9, 3.820186206647019*^9}, {3.820186839541904*^9, 
   3.820186852507332*^9}, {3.820186902124785*^9, 3.820186903451301*^9}, {
   3.820186954230032*^9, 3.820186968844475*^9}, {3.820187146390283*^9, 
   3.820187164417482*^9}, {3.820187210203244*^9, 3.8201872225656424`*^9}, {
   3.8201873225651083`*^9, 3.820187356809569*^9}, {3.820187391328494*^9, 
   3.820187404773183*^9}, {3.820187443752756*^9, 3.820187491177206*^9}, 
   3.820187786123308*^9, {3.820188133123342*^9, 3.8201881361166477`*^9}, {
   3.8201883483652678`*^9, 3.8201883506435757`*^9}, {3.820189080328536*^9, 
   3.820189091671821*^9}, {3.82018913783722*^9, 3.82018914850104*^9}, {
   3.8201896075178556`*^9, 3.820189615682804*^9}, {3.820234636445074*^9, 
   3.820234637180945*^9}, {3.8202358052561617`*^9, 3.8202358074463387`*^9}, {
   3.8202369305530033`*^9, 3.8202369332709637`*^9}, {3.820237660381414*^9, 
   3.8202376998553963`*^9}, {3.8202509819501762`*^9, 3.820251004473477*^9}, {
   3.8202510851418953`*^9, 3.82025108847898*^9}, {3.8202511226306868`*^9, 
   3.820251187394257*^9}, 3.8202513018267927`*^9, {3.820251464533597*^9, 
   3.820251481293085*^9}, {3.8202516531981564`*^9, 3.820251656990576*^9}, {
   3.820251844828723*^9, 3.820251867924645*^9}, {3.820252055109356*^9, 
   3.820252073422908*^9}, {3.820254464897414*^9, 3.820254471026268*^9}, {
   3.820254524046619*^9, 3.8202545959793367`*^9}, 3.820254671566018*^9, {
   3.8202547152897987`*^9, 3.820254734390429*^9}, {3.820254767635269*^9, 
   3.8202547703507357`*^9}, {3.820254819522655*^9, 3.820254826337675*^9}, {
   3.820255180288658*^9, 3.820255183854938*^9}, {3.820255302818699*^9, 
   3.8202553031808443`*^9}, 3.820710929117798*^9, 3.820711085467863*^9},
 CellLabel->
  "In[394]:=",ExpressionUUID->"d776644b-2359-4713-a254-200f291e7115"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fits", "[", 
     RowBox[{"POS_", ",", "WINDOW_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"fits0", "[", 
      RowBox[{"POS", ",", "WINDOW"}], "]"}], "//.", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a___", ",", "b_", ",", "c___"}], "}"}], "/;", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b", "/.", 
            RowBox[{"x", "\[Rule]", "\[Infinity]"}]}], ")"}], ">", 
          RowBox[{"1.5", 
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"POS", ",", "WINDOW"}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}]}], "\[Or]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"b", "/.", 
            RowBox[{"x", "\[Rule]", "\[Infinity]"}]}], ")"}], "<", 
          RowBox[{
           RowBox[{"list", "[", 
            RowBox[{"POS", ",", "WINDOW"}], "]"}], "\[LeftDoubleBracket]", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}]}], ")"}]}], 
      "\[RuleDelayed]", 
      RowBox[{"{", 
       RowBox[{"a", ",", "c"}], "}"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "filter", " ", "out", " ", "silly", " ", "fits", " ", "that", " ", 
    "clearly", " ", 
    RowBox[{"over", "/", "under"}], " ", "shoot"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.820179801228642*^9, 3.820179849338388*^9}, {
   3.820179949501301*^9, 3.820179966786272*^9}, 3.820180724627975*^9, {
   3.820181430271414*^9, 3.8201814334020367`*^9}, {3.820182085977262*^9, 
   3.820182088552034*^9}, {3.8201834738690968`*^9, 3.820183475822854*^9}, {
   3.8201835536885433`*^9, 3.820183554104804*^9}, 3.8201836161321707`*^9, {
   3.820183671979994*^9, 3.820183672356745*^9}, {3.8201856392075987`*^9, 
   3.820185640457934*^9}, 3.820185982245926*^9, 3.8201860506464243`*^9, 
   3.820186532119594*^9, 3.820188149135913*^9, {3.820189540740527*^9, 
   3.8201895408851557`*^9}, 3.8201897891792297`*^9, {3.820191484352002*^9, 
   3.820191484592823*^9}, {3.820251356951562*^9, 3.820251357385879*^9}, {
   3.8207111036371527`*^9, 3.820711107522551*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"0f4e474f-9088-47d9-a3fa-de6d70c2fa71"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"aFixedWindow", "[", 
    RowBox[{"POS_", ",", "WINDOW_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"fits", "[", 
     RowBox[{"POS", ",", "WINDOW"}], "]"}], "/.", 
    RowBox[{"x", "\[Rule]", "\[Infinity]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.820165361343718*^9, 3.820165378355995*^9}, {
   3.820165575072938*^9, 3.820165578473241*^9}, 3.820189032181386*^9},
 CellLabel->
  "In[398]:=",ExpressionUUID->"22df70de-ff71-4811-b329-d4fd3647953a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "[", 
   RowBox[{"POS_", ",", "WINDOW_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"fits", "[", 
              RowBox[{"POS", ",", "WINDOW"}], "]"}], "\[LeftDoubleBracket]", 
             "n", "\[RightDoubleBracket]"}], "/.", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{
              RowBox[{"list", "[", 
               RowBox[{"POS", ",", "WINDOW"}], "]"}], "\[LeftDoubleBracket]", 
              
              RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}]}], ")"}],
           "-", 
          RowBox[{
           RowBox[{"list", "[", 
            RowBox[{"POS", ",", "WINDOW"}], "]"}], "\[LeftDoubleBracket]", 
           RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]}], ")"}], 
        "2"], 
       RowBox[{"Length", "[", 
        RowBox[{"list", "[", 
         RowBox[{"POS", ",", "WINDOW"}], "]"}], "]"}]], "//", "Total"}], "//",
      "Sqrt"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"fits", "[", 
        RowBox[{"POS", ",", "WINDOW"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.820165437025701*^9, 3.820165464618734*^9}, {
   3.820165499946484*^9, 3.820165558417411*^9}, {3.820165618488721*^9, 
   3.82016562662239*^9}, {3.8201832795346003`*^9, 3.820183284404975*^9}, {
   3.8201833449876003`*^9, 3.8201833479750137`*^9}, {3.820183400059965*^9, 
   3.820183403914012*^9}, {3.8201836583731527`*^9, 3.8201836593619213`*^9}, {
   3.820186108137803*^9, 3.82018611345903*^9}, 3.8202519315035963`*^9, {
   3.8222509090851107`*^9, 3.8222509101043663`*^9}},
 CellLabel->
  "In[399]:=",ExpressionUUID->"959a8f97-3991-433a-87ea-dda4dd02af68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"aPoints", "=", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"j", "+", "12"}], ",", 
         RowBox[{
          RowBox[{"aEstimate", "[", "j", "]"}], "=", 
          FractionBox[
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"win", "=", 
              RowBox[{"minima", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], 
             RowBox[{
              RowBox[{"maxima", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "-", "1"}]], 
            RowBox[{"Total", "[", 
             FractionBox[
              RowBox[{"aFixedWindow", "[", 
               RowBox[{"j", ",", "win"}], "]"}], 
              RowBox[{"\[Chi]", "[", 
               RowBox[{"j", ",", "win"}], "]"}]], "]"}]}], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"win", "=", 
              RowBox[{"minima", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], 
             RowBox[{
              RowBox[{"maxima", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "-", "1"}]], 
            RowBox[{"Total", "[", 
             FractionBox["1", 
              RowBox[{"\[Chi]", "[", 
               RowBox[{"j", ",", "win"}], "]"}]], "]"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "12"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"ProgressIndicator", "[", 
        RowBox[{"j", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "12"}], "}"}]}], "]"}], ",", 
       RowBox[{"ProgressIndicator", "[", 
        RowBox[{"win", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"minima", "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", 
           RowBox[{"maxima", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "}"}]}], "]"}]}], "}"}]}], 
    "]"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"takes", " ", "~", "5"}], "/", "10"}], " ", "min"}], " ", "*)"}],
   ";"}]], "Input",
 CellChangeTimes->{{3.820165612040807*^9, 3.820165617214677*^9}, {
   3.820165687026277*^9, 3.82016578455245*^9}, {3.820168304169353*^9, 
   3.820168341229272*^9}, {3.820168911473997*^9, 3.820168912973845*^9}, {
   3.8201691648868513`*^9, 3.820169173745434*^9}, {3.820169618865452*^9, 
   3.8201696205899963`*^9}, {3.820187868114254*^9, 3.8201878684625998`*^9}, 
   3.8201881209515533`*^9, {3.820189465540764*^9, 3.820189479487207*^9}, {
   3.82019135176787*^9, 3.820191365529944*^9}, {3.820235848208331*^9, 
   3.820235862412533*^9}, {3.82023623166969*^9, 3.820236241247498*^9}, {
   3.820254846474757*^9, 3.820254865287014*^9}, {3.820711150538537*^9, 
   3.8207111518472853`*^9}, {3.821111003758357*^9, 3.821111013167369*^9}, {
   3.822229524347506*^9, 3.822229526725315*^9}, {3.823256410421837*^9, 
   3.823256417102907*^9}, {3.823257457144908*^9, 3.8232574572432957`*^9}, {
   3.8232624687131853`*^9, 3.823262469428005*^9}},
 CellLabel->
  "In[400]:=",ExpressionUUID->"966c697a-9555-4f1d-8e93-440c4e611444"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"variances", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"j", "+", "12"}], ",", 
        SqrtBox[
         FractionBox[
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"win", "=", 
             RowBox[{"minima", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], 
            RowBox[{"maxima", "[", 
             RowBox[{"[", "j", "]"}], "]"}]], 
           RowBox[{"Total", "[", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"aFixedWindow", "[", 
                 RowBox[{"j", ",", "win"}], "]"}], "-", 
                RowBox[{"aEstimate", "[", "j", "]"}]}], ")"}], "2"], 
             RowBox[{"\[Chi]", "[", 
              RowBox[{"j", ",", "win"}], "]"}]], "]"}]}], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"win", "=", 
             RowBox[{"minima", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], 
            RowBox[{"maxima", "[", 
             RowBox[{"[", "j", "]"}], "]"}]], 
           RowBox[{"Total", "[", 
            FractionBox["1", 
             RowBox[{"\[Chi]", "[", 
              RowBox[{"j", ",", "win"}], "]"}]], "]"}]}]]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "12"}], "}"}]}], "]"}], ",", "j"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.820165811052827*^9, 3.8201658679314413`*^9}, 
   3.820166120337062*^9, {3.82016832115044*^9, 3.820168333531126*^9}, {
   3.820187902184774*^9, 3.820187902757938*^9}, {3.820189484431608*^9, 
   3.820189491249037*^9}, {3.820191368373365*^9, 3.820191374542925*^9}, 
   3.820711139527005*^9, {3.821111004954192*^9, 3.821111005024118*^9}, {
   3.8222295374766483`*^9, 3.8222295376207657`*^9}, {3.822229799928931*^9, 
   3.822229802951825*^9}, {3.823256427980419*^9, 3.8232564280698442`*^9}},
 CellLabel->
  "In[401]:=",ExpressionUUID->"bea018cd-1620-4fea-bbb6-68610ac43637"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"13", ",", "0.10495029436011545`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "0.0028854428098930847`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "0.0176946545052488`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "0.0022414816460855453`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "0.003744861328439889`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "0.011370473130204404`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.0019255630751860515`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.02068051427727261`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.010211456160424499`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.012138984787146362`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.0007381472202438648`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.0023319053533719008`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.822229596768125*^9, 3.822229847583838*^9, 
  3.822230396597732*^9, 3.8222511824703283`*^9, 3.823265453238206*^9},
 CellLabel->
  "Out[401]=",ExpressionUUID->"0d484e98-735f-420b-8365-ed8567509bcc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PointsWithErrorBars", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"aPoints", "\[LeftDoubleBracket]", 
       RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
      RowBox[{"Around", "[", 
       RowBox[{
        RowBox[{"aPoints", "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
        RowBox[{"variances", "\[LeftDoubleBracket]", 
         RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}]}], "}"}],
     ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "aPoints", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8201665278996153`*^9, 3.820166533012038*^9}, {
   3.820186748737371*^9, 3.8201867498917513`*^9}, 3.8222296796178713`*^9},
 CellLabel->
  "In[402]:=",ExpressionUUID->"0f0ca056-ecca-47fb-b463-21a0487fa189"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"13", ",", 
     InterpretationBox[
      TemplateBox[{"5.81","0.10"},
       "Around"],
      Around[5.807339795516074, 0.10495029436011545`]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", 
     InterpretationBox[
      TemplateBox[{"3.4423","0.0029"},
       "Around"],
      Around[3.442265152348268, 0.0028854428098930847`]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", 
     InterpretationBox[
      TemplateBox[{"2.633","0.018"},
       "Around"],
      Around[2.633161108629742, 0.0176946545052488]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", 
     InterpretationBox[
      TemplateBox[{"1.5324","0.0022"},
       "Around"],
      Around[1.5324110135227036`, 0.0022414816460855453`]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", 
     InterpretationBox[
      TemplateBox[{"1.114","0.004"},
       "Around"],
      Around[1.1140856424834773`, 0.003744861328439889]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", 
     InterpretationBox[
      TemplateBox[{"0.864","0.011"},
       "Around"],
      Around[0.8638774742744249, 0.011370473130204404`]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", 
     InterpretationBox[
      TemplateBox[{"0.5932","0.0019"},
       "Around"],
      Around[0.5932461201317503, 0.0019255630751860515`]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", 
     InterpretationBox[
      TemplateBox[{"0.503","0.021"},
       "Around"],
      Around[0.5029152893095462, 0.02068051427727261]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", 
     InterpretationBox[
      TemplateBox[{"0.407","0.010"},
       "Around"],
      Around[0.40703188928253536`, 0.010211456160424499`]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", 
     InterpretationBox[
      TemplateBox[{"0.335","0.012"},
       "Around"],
      Around[0.33479133246694326`, 0.012138984787146362`]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", 
     InterpretationBox[
      TemplateBox[{"0.2655","0.0007"},
       "Around"],
      Around[0.26551458238043874`, 0.0007381472202438648]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", 
     InterpretationBox[
      TemplateBox[{"0.2468","0.0023"},
       "Around"],
      Around[0.24677822735105517`, 0.0023319053533719008`]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.823265453324194*^9},
 CellLabel->
  "Out[402]=",ExpressionUUID->"e8ec1049-958b-42ad-90d8-6ae5b8878efc"]
}, Open  ]],

Cell["Final points with error bars:", "Text",
 CellChangeTimes->{{3.8211341283550253`*^9, 
  3.821134133825733*^9}},ExpressionUUID->"d53e488b-87d2-40a9-9371-\
f1dee80b60cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PlotOfLargeLFittedValues", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"PointsWithErrorBars", ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Green", "]"}], ",", 
       RowBox[{"PointSize", "[", "0.006", "]"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.820166063283917*^9, 3.8201660880237827`*^9}, 
   3.820166537163965*^9, {3.821116852996792*^9, 3.8211168531712*^9}},
 CellLabel->
  "In[403]:=",ExpressionUUID->"20b5fab9-f7cd-4c1f-8d3c-aa96bea18500"],

Cell[BoxData[
 GraphicsBox[{{{
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{{}, {
         LineBox[{{13., 5.702389501155959}, {13., 5.807339795516074}}], 
         LineBox[{{13., 5.807339795516074}, {13., 5.91229008987619}}]}},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{{}, {
         LineBox[{{14., 3.439379709538375}, {14., 3.442265152348268}}], 
         LineBox[{{14., 3.442265152348268}, {14., 3.4451505951581614`}}]}},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{{}, {
         LineBox[{{15., 2.615466454124493}, {15., 2.633161108629742}}], 
         LineBox[{{15., 2.633161108629742}, {15., 2.6508557631349907`}}]}},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{{}, {
         LineBox[{{16., 1.530169531876618}, {16., 1.5324110135227036`}}], 
         LineBox[{{16., 1.5324110135227036`}, {16., 1.5346524951687892`}}]}},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{{}, {
         LineBox[{{17., 1.1103407811550374`}, {17., 1.1140856424834773`}}], 
         LineBox[{{17., 1.1140856424834773`}, {17., 1.1178305038119172`}}]}},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{{}, {
         LineBox[{{18., 0.8525070011442204}, {18., 0.8638774742744249}}], 
         LineBox[{{18., 0.8638774742744249}, {18., 0.8752479474046293}}]}},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{{}, {
         LineBox[{{19., 0.5913205570565642}, {19., 0.5932461201317503}}], 
         LineBox[{{19., 0.5932461201317503}, {19., 0.5951716832069364}}]}},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{{}, {
         LineBox[{{20., 0.4822347750322736}, {20., 0.5029152893095462}}], 
         LineBox[{{20., 0.5029152893095462}, {20., 0.5235958035868188}}]}},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{{}, {
         LineBox[{{21., 0.39682043312211085`}, {21., 0.40703188928253536`}}], 
         LineBox[{{21., 0.40703188928253536`}, {21., 0.4172433454429599}}]}},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{{}, {
         LineBox[{{22., 0.3226523476797969}, {22., 0.33479133246694326`}}], 
         LineBox[{{22., 0.33479133246694326`}, {22., 0.3469303172540896}}]}},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{{}, {
         LineBox[{{23., 0.2647764351601949}, {23., 0.26551458238043874`}}], 
         LineBox[{{23., 0.26551458238043874`}, {23., 0.2662527296006826}}]}},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{{}, {
         LineBox[{{24., 0.24444632199768326`}, {24., 0.24677822735105517`}}], 
         LineBox[{{24., 0.24677822735105517`}, {24., 0.24911013270442708`}}]}},
       Antialiasing->False]}}, {
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{
        GeometricTransformationBox[
         LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         LineBox[{{{13., 5.91229008987619}, 
            Offset[{3, 0}, {13., 5.91229008987619}]}, {{13., 
            5.91229008987619}, Offset[{-3, 0}, {13., 5.91229008987619}]}, {{
            13., 5.702389501155959}, 
            Offset[{3, 0}, {13., 5.702389501155959}]}, {{13., 
            5.702389501155959}, 
            Offset[{-3, 0}, {13., 5.702389501155959}]}}], {{{1., 0.}, {0., 
          1.}}, {0., 0.}}]},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{
        GeometricTransformationBox[
         LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         LineBox[{{{14., 3.4451505951581614`}, 
            Offset[{3, 0}, {14., 3.4451505951581614`}]}, {{14., 
            3.4451505951581614`}, 
            Offset[{-3, 0}, {14., 3.4451505951581614`}]}, {{14., 
            3.439379709538375}, Offset[{3, 0}, {14., 3.439379709538375}]}, {{
            14., 3.439379709538375}, 
            Offset[{-3, 0}, {14., 3.439379709538375}]}}], {{{1., 0.}, {0., 
          1.}}, {0., 0.}}]},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{
        GeometricTransformationBox[
         LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         LineBox[{{{15., 2.6508557631349907`}, 
            Offset[{3, 0}, {15., 2.6508557631349907`}]}, {{15., 
            2.6508557631349907`}, 
            Offset[{-3, 0}, {15., 2.6508557631349907`}]}, {{15., 
            2.615466454124493}, Offset[{3, 0}, {15., 2.615466454124493}]}, {{
            15., 2.615466454124493}, 
            Offset[{-3, 0}, {15., 2.615466454124493}]}}], {{{1., 0.}, {0., 
          1.}}, {0., 0.}}]},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{
        GeometricTransformationBox[
         LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         LineBox[{{{16., 1.5346524951687892`}, 
            Offset[{3, 0}, {16., 1.5346524951687892`}]}, {{16., 
            1.5346524951687892`}, 
            Offset[{-3, 0}, {16., 1.5346524951687892`}]}, {{16., 
            1.530169531876618}, Offset[{3, 0}, {16., 1.530169531876618}]}, {{
            16., 1.530169531876618}, 
            Offset[{-3, 0}, {16., 1.530169531876618}]}}], {{{1., 0.}, {0., 
          1.}}, {0., 0.}}]},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{
        GeometricTransformationBox[
         LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         LineBox[{{{17., 1.1178305038119172`}, 
            Offset[{3, 0}, {17., 1.1178305038119172`}]}, {{17., 
            1.1178305038119172`}, 
            Offset[{-3, 0}, {17., 1.1178305038119172`}]}, {{17., 
            1.1103407811550374`}, 
            Offset[{3, 0}, {17., 1.1103407811550374`}]}, {{17., 
            1.1103407811550374`}, 
            Offset[{-3, 0}, {17., 1.1103407811550374`}]}}], {{{1., 0.}, {0., 
          1.}}, {0., 0.}}]},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{
        GeometricTransformationBox[
         LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         LineBox[{{{18., 0.8752479474046293}, 
            Offset[{3, 0}, {18., 0.8752479474046293}]}, {{18., 
            0.8752479474046293}, 
            Offset[{-3, 0}, {18., 0.8752479474046293}]}, {{18., 
            0.8525070011442204}, 
            Offset[{3, 0}, {18., 0.8525070011442204}]}, {{18., 
            0.8525070011442204}, 
            Offset[{-3, 0}, {18., 0.8525070011442204}]}}], {{{1., 0.}, {0., 
          1.}}, {0., 0.}}]},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{
        GeometricTransformationBox[
         LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         LineBox[{{{19., 0.5951716832069364}, 
            Offset[{3, 0}, {19., 0.5951716832069364}]}, {{19., 
            0.5951716832069364}, 
            Offset[{-3, 0}, {19., 0.5951716832069364}]}, {{19., 
            0.5913205570565642}, 
            Offset[{3, 0}, {19., 0.5913205570565642}]}, {{19., 
            0.5913205570565642}, 
            Offset[{-3, 0}, {19., 0.5913205570565642}]}}], {{{1., 0.}, {0., 
          1.}}, {0., 0.}}]},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{
        GeometricTransformationBox[
         LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         LineBox[{{{20., 0.5235958035868188}, 
            Offset[{3, 0}, {20., 0.5235958035868188}]}, {{20., 
            0.5235958035868188}, 
            Offset[{-3, 0}, {20., 0.5235958035868188}]}, {{20., 
            0.4822347750322736}, 
            Offset[{3, 0}, {20., 0.4822347750322736}]}, {{20., 
            0.4822347750322736}, 
            Offset[{-3, 0}, {20., 0.4822347750322736}]}}], {{{1., 0.}, {0., 
          1.}}, {0., 0.}}]},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{
        GeometricTransformationBox[
         LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         LineBox[{{{21., 0.4172433454429599}, 
            Offset[{3, 0}, {21., 0.4172433454429599}]}, {{21., 
            0.4172433454429599}, 
            Offset[{-3, 0}, {21., 0.4172433454429599}]}, {{21., 
            0.39682043312211085`}, 
            Offset[{3, 0}, {21., 0.39682043312211085`}]}, {{21., 
            0.39682043312211085`}, 
            Offset[{-3, 0}, {21., 0.39682043312211085`}]}}], {{{1., 0.}, {0., 
          1.}}, {0., 0.}}]},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{
        GeometricTransformationBox[
         LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         LineBox[{{{22., 0.3469303172540896}, 
            Offset[{3, 0}, {22., 0.3469303172540896}]}, {{22., 
            0.3469303172540896}, 
            Offset[{-3, 0}, {22., 0.3469303172540896}]}, {{22., 
            0.3226523476797969}, 
            Offset[{3, 0}, {22., 0.3226523476797969}]}, {{22., 
            0.3226523476797969}, 
            Offset[{-3, 0}, {22., 0.3226523476797969}]}}], {{{1., 0.}, {0., 
          1.}}, {0., 0.}}]},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{
        GeometricTransformationBox[
         LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         LineBox[{{{23., 0.2662527296006826}, 
            Offset[{3, 0}, {23., 0.2662527296006826}]}, {{23., 
            0.2662527296006826}, 
            Offset[{-3, 0}, {23., 0.2662527296006826}]}, {{23., 
            0.2647764351601949}, 
            Offset[{3, 0}, {23., 0.2647764351601949}]}, {{23., 
            0.2647764351601949}, 
            Offset[{-3, 0}, {23., 0.2647764351601949}]}}], {{{1., 0.}, {0., 
          1.}}, {0., 0.}}]},
       Antialiasing->False]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      StyleBox[{
        GeometricTransformationBox[
         LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         LineBox[{{{24., 0.24911013270442708`}, 
            Offset[{3, 0}, {24., 0.24911013270442708`}]}, {{24., 
            0.24911013270442708`}, 
            Offset[{-3, 0}, {24., 0.24911013270442708`}]}, {{24., 
            0.24444632199768326`}, 
            Offset[{3, 0}, {24., 0.24444632199768326`}]}, {{24., 
            0.24444632199768326`}, 
            Offset[{-3, 0}, {24., 0.24444632199768326`}]}}], {{{1., 0.}, {0., 
          1.}}, {0., 0.}}]},
       Antialiasing->False]}}}, {
    {RGBColor[0, 
      NCache[
       Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
     AbsoluteThickness[1.6], 
     PointBox[{{13., 5.807339795516074}, {14., 3.442265152348268}, {15., 
      2.633161108629742}, {16., 1.5324110135227036`}, {17., 
      1.1140856424834773`}, {18., 0.8638774742744249}, {19., 
      0.5932461201317503}, {20., 0.5029152893095462}, {21., 
      0.40703188928253536`}, {22., 0.33479133246694326`}, {23., 
      0.26551458238043874`}, {24., 0.24677822735105517`}}]}, {
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{12.770833333333334`, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{Automatic, 816.2824262778363},
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{12.770833333333334`, 24.}, {0, 5.91229008987619}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8232654534726477`*^9},
 CellLabel->
  "Out[403]=",ExpressionUUID->"32a2bb1f-4ab9-44e5-8981-3f546d60ab18"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2) Fit in N", "Subsection",
 CellChangeTimes->{{3.8201665437744923`*^9, 3.820166544995525*^9}, {
  3.8207112524768877`*^9, 
  3.820711252943454*^9}},ExpressionUUID->"46e19056-8561-4a4d-b680-\
140cc6b761bb"],

Cell["\<\
When fitting we get the 0.13 \[PlusMinus]0.01 with error bars, 0.14 without \
error bars: \
\>", "Text",
 CellChangeTimes->{{3.820166626979877*^9, 3.820166632717752*^9}, {
  3.820167871449399*^9, 3.8201678819499207`*^9}, {3.820180306128406*^9, 
  3.820180306601615*^9}, {3.820183431217696*^9, 3.820183431675387*^9}, {
  3.820183625929544*^9, 3.8201836268179903`*^9}, {3.820186096208659*^9, 
  3.8201860967850523`*^9}, {3.8201904308473186`*^9, 3.820190431433693*^9}, {
  3.8211135233079433`*^9, 3.821113525109964*^9}, {3.821370140826256*^9, 
  3.82137015215106*^9}, {3.8260815443436327`*^9, 3.826081546829076*^9}, {
  3.8260815989128923`*^9, 
  3.826081620324623*^9}},ExpressionUUID->"aa7c923c-83c8-4da2-ac71-\
e1442beb2e21"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nmaxfit", "=", 
   RowBox[{"NonlinearModelFit", "[", 
    RowBox[{
     RowBox[{"aPoints", "[", 
      RowBox[{"[", ";;", "]"}], "]"}], ",", 
     RowBox[{"a", "+", 
      FractionBox["b", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["x", "20"], ")"}], "c"]]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", 
         RowBox[{"1", "/", "10"}]}], "}"}], ",", "b", ",", "c"}], "}"}], ",", 
     "x", ",", 
     RowBox[{"MaxIterations", "\[Rule]", "10000"}], ",", 
     RowBox[{"Weights", "\[Rule]", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"variances", "\[LeftDoubleBracket]", 
         RowBox[{";;", ",", "2"}], "\[RightDoubleBracket]"}], "2"]]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"afinal", "=", 
  RowBox[{"a", "/.", 
   RowBox[{
   "nmaxfit", "[", "\"\<BestFitParameters\>\"", 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"afinal\[Sigma]", "=", 
  RowBox[{
   RowBox[{"nmaxfit", "[", "\"\<ParameterErrors\>\"", "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8199772423637447`*^9, 3.819977333345677*^9}, {
   3.819977418350891*^9, 3.819977459471588*^9}, {3.819977637288603*^9, 
   3.819977639431057*^9}, {3.81997796935378*^9, 3.819977991395534*^9}, 
   3.819978101301176*^9, {3.819983255738817*^9, 3.819983256231642*^9}, 
   3.81998328718824*^9, {3.819990900773232*^9, 3.81999092495469*^9}, {
   3.820015213751032*^9, 3.820015231883761*^9}, {3.8200163860381536`*^9, 
   3.8200164626206017`*^9}, {3.820166679002944*^9, 3.820166758295083*^9}, {
   3.8201776161415653`*^9, 3.8201777093800163`*^9}, {3.820177801788*^9, 
   3.820177804828434*^9}, {3.820177838146681*^9, 3.8201778422895927`*^9}, {
   3.8201779648224773`*^9, 3.8201779739008503`*^9}, {3.8201890047824087`*^9, 
   3.820189015961287*^9}, {3.8222316226273117`*^9, 3.822231643014145*^9}, {
   3.8222316809210157`*^9, 3.822231681093238*^9}, {3.822231847774782*^9, 
   3.8222318726558113`*^9}},
 CellLabel->
  "In[405]:=",ExpressionUUID->"33c4683f-242d-4e1e-9c84-7f3bcc30a33c"],

Cell[BoxData["0.1273764945425644`"], "Output",
 CellChangeTimes->{
  3.82023702150222*^9, 3.820251432021287*^9, 3.820251621093492*^9, 
   3.820251760323711*^9, 3.8202520338583603`*^9, 3.820252510052059*^9, 
   3.820252622756813*^9, 3.820253125596776*^9, 3.8202554293228188`*^9, 
   3.820710971662052*^9, 3.820711177928166*^9, 3.820939465403325*^9, 
   3.8211111890899963`*^9, 3.8222296245003023`*^9, 3.822229864159072*^9, 
   3.822229971257174*^9, 3.822230446858569*^9, 3.822231645435896*^9, 
   3.822231681683313*^9, {3.822231853841299*^9, 3.822231873557979*^9}, 
   3.823265453558617*^9},
 CellLabel->
  "Out[406]=",ExpressionUUID->"fbcef204-857e-42e9-811a-54aeba04f81e"],

Cell[BoxData["0.011093936037410646`"], "Output",
 CellChangeTimes->{
  3.82023702150222*^9, 3.820251432021287*^9, 3.820251621093492*^9, 
   3.820251760323711*^9, 3.8202520338583603`*^9, 3.820252510052059*^9, 
   3.820252622756813*^9, 3.820253125596776*^9, 3.8202554293228188`*^9, 
   3.820710971662052*^9, 3.820711177928166*^9, 3.820939465403325*^9, 
   3.8211111890899963`*^9, 3.8222296245003023`*^9, 3.822229864159072*^9, 
   3.822229971257174*^9, 3.822230446858569*^9, 3.822231645435896*^9, 
   3.822231681683313*^9, {3.822231853841299*^9, 3.822231873557979*^9}, 
   3.823265453560359*^9},
 CellLabel->
  "Out[407]=",ExpressionUUID->"34b24800-a7b0-48e0-abd9-aba3fa79cc20"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"noerror", "=", 
  RowBox[{
   RowBox[{"a", "+", 
    FractionBox["b", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["x", "20"], ")"}], "c"]]}], "/.", 
   RowBox[{"FindFit", "[", 
    RowBox[{
     RowBox[{"aPoints", "[", 
      RowBox[{"[", ";;", "]"}], "]"}], ",", 
     RowBox[{"a", "+", 
      FractionBox["b", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["x", "20"], ")"}], "c"]]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", 
         RowBox[{"1", "/", "10"}]}], "}"}], ",", "b", ",", "c"}], "}"}], ",", 
     "x", ",", 
     RowBox[{"MaxIterations", "\[Rule]", "10000"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8222298906598597`*^9, 3.82222991253353*^9}, {
  3.822231879187993*^9, 3.822231899411957*^9}},
 CellLabel->
  "In[408]:=",ExpressionUUID->"d62532d0-f814-4702-a596-01c244622222"],

Cell[BoxData[
 RowBox[{"0.13665835670630305`", "\[VeryThinSpace]", "+", 
  FractionBox["7.9850403682081`*^7", 
   SuperscriptBox["x", "6.420474783344549`"]]}]], "Output",
 CellChangeTimes->{{3.822229900111274*^9, 3.822229914029849*^9}, 
   3.8222299612458467`*^9, 3.822230448416089*^9, {3.82223185544899*^9, 
   3.822231899745285*^9}, 3.8232654535670967`*^9},
 CellLabel->
  "Out[408]=",ExpressionUUID->"ff2e22a7-9c5f-4211-baf0-71a090e3e5bb"]
}, Open  ]],

Cell["And the plots in the paper are then just: ", "Text",
 CellChangeTimes->{{3.821370156552161*^9, 
  3.821370160935896*^9}},ExpressionUUID->"caad85f6-59d6-47b2-b450-\
abef96331854"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PlotOfFit", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"nmaxfit", "[", "x", "]"}], 
      RowBox[{"(*", 
       RowBox[{",", "noerror"}], "*)"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "12.5", ",", "130"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Darker", "[", "Green", "]"}], 
       RowBox[{"(*", 
        RowBox[{",", 
         RowBox[{"Darker", "[", "Blue", "]"}]}], "*)"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"12", ",", "0"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PlotDualExclusion", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "12", ",", "130"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}], ",", 
     RowBox[{"Filling", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PlotStringTheory", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", "0.14", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "12", ",", "130"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", 
        RowBox[{"Darker", "[", "Blue", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PlotLargeNAsympototics", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"afinal", "+", "0.02", "+", 
        RowBox[{"0", "afinal\[Sigma]"}]}], ",", 
       RowBox[{"afinal", "-", "0.02", "+", 
        RowBox[{"0", "afinal\[Sigma]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "12", ",", "130"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Darker", "[", "Green", "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Darker", "[", "Green", "]"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Filling", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], "}"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.820167489064847*^9, 3.820167516584694*^9}, {
   3.82016761348075*^9, 3.820167765520396*^9}, {3.820167925187518*^9, 
   3.820168009235084*^9}, {3.820168135336429*^9, 3.820168172503278*^9}, {
   3.820168659226934*^9, 3.820168688768688*^9}, {3.820180368159174*^9, 
   3.820180377806067*^9}, {3.82018796395809*^9, 3.820188073165943*^9}, {
   3.8201882101283627`*^9, 3.8201882654747334`*^9}, {3.8201883049503508`*^9, 
   3.820188308640485*^9}, {3.82023601227785*^9, 3.8202360473068733`*^9}, {
   3.82024327587432*^9, 3.820243286917822*^9}, {3.8202724167563667`*^9, 
   3.820272420731444*^9}, {3.820272474592263*^9, 3.820272492354547*^9}, {
   3.820272532981637*^9, 3.820272570024066*^9}, {3.820272641862808*^9, 
   3.820272665666705*^9}, {3.8202727739988623`*^9, 3.8202728232781687`*^9}, {
   3.820710980438339*^9, 3.820710982588525*^9}, {3.8207111816273527`*^9, 
   3.820711223233078*^9}, {3.821099602752632*^9, 3.821099650441914*^9}, {
   3.821116408961917*^9, 3.8211164090970707`*^9}, {3.822229928534672*^9, 
   3.822229991103936*^9}, {3.8232682094798307`*^9, 3.823268244973524*^9}, {
   3.823268281742134*^9, 3.8232682842311687`*^9}, 
   3.823769735577365*^9},ExpressionUUID->"b6f13dea-c460-4801-acea-\
3f372043f35c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FinalPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
   "PlotStringTheory", ",", "PlotOfLargeLFittedValues", ",", 
    "PlotLargeNAsympototics", ",", "PlotDualExclusion", ",", "PlotOfFit", ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"12", ",", "30"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "6"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"12", ",", "0"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.819455239456616*^9, 3.819455296045887*^9}, {
   3.8194553304107428`*^9, 3.819455354336825*^9}, {3.819455554704938*^9, 
   3.819455647903637*^9}, {3.819455871825981*^9, 3.81945588469246*^9}, {
   3.819455939872435*^9, 3.819455943893711*^9}, {3.819456564361391*^9, 
   3.8194565902476597`*^9}, {3.81945834147024*^9, 3.819458347925646*^9}, {
   3.81945840767489*^9, 3.8194584084434547`*^9}, {3.8198845540467243`*^9, 
   3.819884587549181*^9}, {3.819917666325408*^9, 3.819917691263435*^9}, {
   3.819977138173738*^9, 3.81997718266462*^9}, {3.819977444322226*^9, 
   3.819977444548005*^9}, {3.819977533018977*^9, 3.819977547787047*^9}, {
   3.819977686990386*^9, 3.819977785483695*^9}, {3.819978187018434*^9, 
   3.819978187954418*^9}, {3.8199783354888973`*^9, 3.819978335873536*^9}, {
   3.819983297484621*^9, 3.81998339365205*^9}, {3.819990879448556*^9, 
   3.819990920771262*^9}, {3.8199989572400093`*^9, 3.819998973784294*^9}, {
   3.820016366756057*^9, 3.8200163778658123`*^9}, {3.8201673572420588`*^9, 
   3.8201673635093613`*^9}, 3.82016743056658*^9, {3.820167720624588*^9, 
   3.8201677759742737`*^9}, {3.8201681509248257`*^9, 
   3.8201681823930807`*^9}, {3.820188233927791*^9, 3.820188234031659*^9}, 
   3.8207112083882017`*^9, 3.8210996748268003`*^9},
 CellLabel->
  "In[466]:=",ExpressionUUID->"d97d236f-16af-4456-a076-e7b13ff6bd51"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 
        NCache[
         Rational[2, 3], 0.6666666666666666]], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQzfb9bAADg4bDm8Adcq2vD9r/k6kq+xigBed/dVKb
82ihDpw/Xb+q4tBlAzj/+NfAol/axnB+2s1Y35wKUzhfa6mK7r5v5nA+k2bM
nTIvK4R9U/wm8F+wgfMz5UpVH3naI+zXZzvae8YBYZ/L+kopXic4f/FWgWlR
Fs5wvpkpz+LtsS5w/h2N1E0sc1zh/J6KMk3Wo25wvp/N00Vf2TwQ5vO942F2
9oTzvWzX3zuc6QXnP7h/dlPJSm84v+Heknc3LvvA+UaBN3V0xf3g/NmXlkfP
C/GH89kjxCsT7QLg/FMNnUdf30PwJ12/fvR8SSCcv8202O4QexCc/9jXdofO
cgRfdMrjpx+sg+H8gCk7RHTvIvjPZ9/aXV4dAuc3X7whJsMfCudrHGQttliP
4F+6x9e8ziUMzr/BnMptfB3Bf/7o5RT9snA4//d7r0utXBFwvsT2WwIhqxF8
qzVuzDWOkXD+jhX/czddQfDt45/fTCiJgvNPO6/+mcEZDecnPJor9XIVgh/Y
cXdzuWcMnO8e85Mh4S6C7/bK2f9AbSwi/pZlBVYJx8H5qzLvnXZahuALP29w
b3aNh/MbJ/0vk72F4L8osYxuF0uA8ycofP713x7BBwDVaKZA
        "]]},
      Annotation[#, "Charting`Private`Tag$483715#1"]& ]}, {}}, {{{
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{13., 5.702389501155959}, {13., 5.807339795516074}}], 
          LineBox[{{13., 5.807339795516074}, {13., 5.91229008987619}}]}},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{14., 3.439379709538375}, {14., 3.442265152348268}}], 
          LineBox[{{14., 3.442265152348268}, {14., 3.4451505951581614`}}]}},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{15., 2.615466454124493}, {15., 2.633161108629742}}], 
          LineBox[{{15., 2.633161108629742}, {15., 2.6508557631349907`}}]}},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{16., 1.530169531876618}, {16., 1.5324110135227036`}}], 
          LineBox[{{16., 1.5324110135227036`}, {16., 1.5346524951687892`}}]}},
        
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{17., 1.1103407811550374`}, {17., 1.1140856424834773`}}], 
          LineBox[{{17., 1.1140856424834773`}, {17., 1.1178305038119172`}}]}},
        
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{18., 0.8525070011442204}, {18., 0.8638774742744249}}], 
          LineBox[{{18., 0.8638774742744249}, {18., 0.8752479474046293}}]}},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{19., 0.5913205570565642}, {19., 0.5932461201317503}}], 
          LineBox[{{19., 0.5932461201317503}, {19., 0.5951716832069364}}]}},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{20., 0.4822347750322736}, {20., 0.5029152893095462}}], 
          LineBox[{{20., 0.5029152893095462}, {20., 0.5235958035868188}}]}},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{21., 0.39682043312211085`}, {21., 0.40703188928253536`}}],
           LineBox[{{21., 0.40703188928253536`}, {21., 0.4172433454429599}}]}},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{22., 0.3226523476797969}, {22., 0.33479133246694326`}}], 
          LineBox[{{22., 0.33479133246694326`}, {22., 0.3469303172540896}}]}},
        
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{23., 0.2647764351601949}, {23., 0.26551458238043874`}}], 
          LineBox[{{23., 0.26551458238043874`}, {23., 0.2662527296006826}}]}},
        
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{24., 0.24444632199768326`}, {24., 0.24677822735105517`}}],
           LineBox[{{24., 0.24677822735105517`}, {24., 
           0.24911013270442708`}}]}},
        Antialiasing->False]}}, {
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{13., 5.91229008987619}, 
             Offset[{3, 0}, {13., 5.91229008987619}]}, {{13., 
             5.91229008987619}, Offset[{-3, 0}, {13., 5.91229008987619}]}, {{
             13., 5.702389501155959}, 
             Offset[{3, 0}, {13., 5.702389501155959}]}, {{13., 
             5.702389501155959}, 
             Offset[{-3, 0}, {13., 5.702389501155959}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{14., 3.4451505951581614`}, 
             Offset[{3, 0}, {14., 3.4451505951581614`}]}, {{14., 
             3.4451505951581614`}, 
             Offset[{-3, 0}, {14., 3.4451505951581614`}]}, {{14., 
             3.439379709538375}, Offset[{3, 0}, {14., 3.439379709538375}]}, {{
             14., 3.439379709538375}, 
             Offset[{-3, 0}, {14., 3.439379709538375}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{15., 2.6508557631349907`}, 
             Offset[{3, 0}, {15., 2.6508557631349907`}]}, {{15., 
             2.6508557631349907`}, 
             Offset[{-3, 0}, {15., 2.6508557631349907`}]}, {{15., 
             2.615466454124493}, Offset[{3, 0}, {15., 2.615466454124493}]}, {{
             15., 2.615466454124493}, 
             Offset[{-3, 0}, {15., 2.615466454124493}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{16., 1.5346524951687892`}, 
             Offset[{3, 0}, {16., 1.5346524951687892`}]}, {{16., 
             1.5346524951687892`}, 
             Offset[{-3, 0}, {16., 1.5346524951687892`}]}, {{16., 
             1.530169531876618}, Offset[{3, 0}, {16., 1.530169531876618}]}, {{
             16., 1.530169531876618}, 
             Offset[{-3, 0}, {16., 1.530169531876618}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{17., 1.1178305038119172`}, 
             Offset[{3, 0}, {17., 1.1178305038119172`}]}, {{17., 
             1.1178305038119172`}, 
             Offset[{-3, 0}, {17., 1.1178305038119172`}]}, {{17., 
             1.1103407811550374`}, 
             Offset[{3, 0}, {17., 1.1103407811550374`}]}, {{17., 
             1.1103407811550374`}, 
             Offset[{-3, 0}, {17., 1.1103407811550374`}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{18., 0.8752479474046293}, 
             Offset[{3, 0}, {18., 0.8752479474046293}]}, {{18., 
             0.8752479474046293}, 
             Offset[{-3, 0}, {18., 0.8752479474046293}]}, {{18., 
             0.8525070011442204}, 
             Offset[{3, 0}, {18., 0.8525070011442204}]}, {{18., 
             0.8525070011442204}, 
             Offset[{-3, 0}, {18., 0.8525070011442204}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{19., 0.5951716832069364}, 
             Offset[{3, 0}, {19., 0.5951716832069364}]}, {{19., 
             0.5951716832069364}, 
             Offset[{-3, 0}, {19., 0.5951716832069364}]}, {{19., 
             0.5913205570565642}, 
             Offset[{3, 0}, {19., 0.5913205570565642}]}, {{19., 
             0.5913205570565642}, 
             Offset[{-3, 0}, {19., 0.5913205570565642}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{20., 0.5235958035868188}, 
             Offset[{3, 0}, {20., 0.5235958035868188}]}, {{20., 
             0.5235958035868188}, 
             Offset[{-3, 0}, {20., 0.5235958035868188}]}, {{20., 
             0.4822347750322736}, 
             Offset[{3, 0}, {20., 0.4822347750322736}]}, {{20., 
             0.4822347750322736}, 
             Offset[{-3, 0}, {20., 0.4822347750322736}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{21., 0.4172433454429599}, 
             Offset[{3, 0}, {21., 0.4172433454429599}]}, {{21., 
             0.4172433454429599}, 
             Offset[{-3, 0}, {21., 0.4172433454429599}]}, {{21., 
             0.39682043312211085`}, 
             Offset[{3, 0}, {21., 0.39682043312211085`}]}, {{21., 
             0.39682043312211085`}, 
             Offset[{-3, 0}, {21., 0.39682043312211085`}]}}], {{{1., 0.}, {0.,
            1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{22., 0.3469303172540896}, 
             Offset[{3, 0}, {22., 0.3469303172540896}]}, {{22., 
             0.3469303172540896}, 
             Offset[{-3, 0}, {22., 0.3469303172540896}]}, {{22., 
             0.3226523476797969}, 
             Offset[{3, 0}, {22., 0.3226523476797969}]}, {{22., 
             0.3226523476797969}, 
             Offset[{-3, 0}, {22., 0.3226523476797969}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{23., 0.2662527296006826}, 
             Offset[{3, 0}, {23., 0.2662527296006826}]}, {{23., 
             0.2662527296006826}, 
             Offset[{-3, 0}, {23., 0.2662527296006826}]}, {{23., 
             0.2647764351601949}, 
             Offset[{3, 0}, {23., 0.2647764351601949}]}, {{23., 
             0.2647764351601949}, 
             Offset[{-3, 0}, {23., 0.2647764351601949}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{24., 0.24911013270442708`}, 
             Offset[{3, 0}, {24., 0.24911013270442708`}]}, {{24., 
             0.24911013270442708`}, 
             Offset[{-3, 0}, {24., 0.24911013270442708`}]}, {{24., 
             0.24444632199768326`}, 
             Offset[{3, 0}, {24., 0.24444632199768326`}]}, {{24., 
             0.24444632199768326`}, 
             Offset[{-3, 0}, {24., 0.24444632199768326`}]}}], {{{1., 0.}, {0.,
            1.}}, {0., 0.}}]},
        Antialiasing->False]}}}, {
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      AbsoluteThickness[1.6], 
      PointBox[{{13., 5.807339795516074}, {14., 3.442265152348268}, {15., 
       2.633161108629742}, {16., 1.5324110135227036`}, {17., 
       1.1140856424834773`}, {18., 0.8638774742744249}, {19., 
       0.5932461201317503}, {20., 0.5029152893095462}, {21., 
       0.40703188928253536`}, {22., 0.33479133246694326`}, {23., 
       0.26551458238043874`}, {24., 0.24677822735105517`}}]}, {
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       AbsoluteThickness[1.6]}, {}}}, {{}, {}}}, {
    GraphicsComplexBox[CompressedData["
1:eJxF021Ik1EYxvHhclKZCpaGWCRUTNuwkqX5NtvmbCvnZqvMbbmCheuFINec
lmCMqKBAZNQHLSiXlkaDRTkQohYjyKSawdxwKyayLLAiVmiQFTzXfT48PPw4
cN8fzvkXHD3daEnh8Xit/77/f8GvCS2PJ6wplRS4K6J+aVK2uT9+W0S+Udzp
8E9uJb9M6s4sbikhHwub6k86JOSiuxvFT3+WklMKjdN2dTn5j0vTk/m2kmxd
f3ZTXCVl+4sFgWuva9g+hacjb5WMPPA463pzmZy8Q5I+MGpSkKeFFu+y/lry
VYe9MDWgJGsqZ+8kBbvZ/Iz5dL5cRVZXeWIvrGryxw8TXtv9PeTumHt+anIv
ebsuLBLnash9wSHDLX0DOa0pt+NItZb8qvtK4EuMuTcUCryx6chPJG3V/rRG
8kx9lU80xLzGNTP7rWIfWevyrRZHmRN9kbH2c3qy891UTn7mfrLweWpbmYc5
GMtwPlQcIE/xLStLQsyJ+Jyr2H6Q/PurOnhxRRN57WgkSz/CXP5AyT+/6xDZ
d2/plPc9s7QlETbbmsnj8pGF1uUGsjl+M29umFl3OfqoXWUk1xkXeOYos/Kz
vOFZl4nd3+BxXWf2YfKwNTYuG2TOTnTXOWtbyBd6l+zrIsw9G34sLknN7L3m
d9q/a4vIn2w7DZdy2Dn62WY+4RZ0jVE/MPqB0Q+MfmD0A6MfGP3A6If2c/3Q
Pq4fGP3A6AdGPzD6gdEPzef6gdEPjH5g9AOjHxj9wOgHRj8w+oHRD4x+YPQD
ox8Y/cDoB0Y/MPqB0Q/N4/qB0Q+MfmD0A6MfGP3A6AdGPzD6gdEPjH7o/rh+
YPQDox8Y/cDoh94r1w+MfuC/Yd/Chg==
     "], {{{}, {}, {}, {}, {}, {}, {}, 
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], Opacity[0.2], EdgeForm[
        None], GraphicsGroupBox[
         PolygonBox[{{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65,
           66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82,
           83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99,
           100, 101, 104, 102, 50, 52, 49, 48, 47, 46, 45, 44, 43, 42, 41, 40,
           39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23,
           22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 
          4, 3, 2, 51, 1}}]]}, {}, {}}, {{}, {}, {}, 
       TagBox[
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
         Opacity[1.], 
         LineBox[{1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
          17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
          34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 52, 
          50}]},
        Annotation[#, "Charting`Private`Tag$483764#1"]& ], 
       TagBox[
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
         Opacity[1.], 
         LineBox[{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66,
           67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83,
           84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
          100, 101, 104, 102}]},
        Annotation[#, "Charting`Private`Tag$483764#2"]& ]}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxV1H9MzHEYwPGvIvMzP1J+pGV7cNGtaJfKVXQVHdVdQtRxWFbGGDmn2LJj
fowxu2F+zq+iTFtExniwYxNDmbrUZeXkx4RZWRo5mz3Pntu+u732/Xyf54+7
73vCyvUZuV6KouzwXP++fX4+MyiKapby/9OZMOlk69lQ8tGwQuuDunDy407j
xl9TI8irnabUtVYNecpFUN/tmkH2CslpsuhjyH/saYd8X2jJ+UGbJ7amxPP+
MB/HgaezeF9ixdaxQxLI56uGHVkapSNHagafv2lKJDepciv7nkwi77daQvo5
kslpWve5Tp+5PH9ox2BvXQpZH1vhepivJ79teVZZcHkeudh1oaOhbj55utEZ
qg5II5+oLc0+nZlO7p8VsHVFnIH8pHiv47OLfbi+3vG8wEi+odkU96B/Brkt
NbY6tJQ9yt7m/jZzAdlgr/ZTN7PbTzTe3lKUSba9bPAP9F1IVt3vtymqgl3r
Gmq7mriI3OCdOyiint3e+tEeZllM7vmqr901MIs8+mbjsMxydsyVZO9ts5eQ
qy/1rqt8xY5f3u40Fywl1+jKu/MGZJPNrafGfixjG/c0X9uSkkOek9OtmJvZ
yZ906bjdRNaXrDEWjlxGLst31SSUsEe2F8+xJS0n7zjcaxnfyD4U/ONXb7yZ
/Cew0PLdMIX8oSA6e7c/3/caeKHNqgoh+53JGVTTh+/f0fuX66aydyrRx7V2
ft8y85oeOTt4f23LZJs7mM+XVPWtO6thO4psm4P0/Pya319OF73j501l4etv
jOPz04qH3NsYzh73uef9ixj26luqVb4TeV7X465981t43jlfjTtoDJ+3uIdr
3qjZZoNiio5iv971c0NeLDsyq8e5ewTP16p7lKomnp+UMCO4LoDPjxntt+Fg
KNvb5nXsSyTbWt1dHqhlRyzo1FyPY8ueAcqeAcqeAcqeAcqeAcqeAcqeAcqe
AcqeefaLnnn2iZ4Byp4Byp4Byp4Byp4Byp555oueAcqeAcqeAcqeAcqeAcqe
AcqeAcqeAcqeAcqeAcqeAcqeAcqeAcqeAcqeAcqeAcqeAcqeeeaJngHKngHK
ngHKngHKngHKngHKngHKngHKngHKngHKnnl+P9EzQNkzQNkzQNkzQNkzz/9V
9AxQ9gzwL+nX9gI=
     "], {{{}, {}, {}, {}, {}, {}, {}, 
       {RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 0, 0], Opacity[0.2], EdgeForm[
        None], GraphicsGroupBox[
         PolygonBox[{{78, 128, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90,
           91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 
          106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 
          119, 120, 121, 122, 123, 124, 125, 126, 129, 127, 50, 77, 70, 76, 
          64, 69, 75, 59, 63, 68, 74, 55, 58, 62, 67, 73, 52, 54, 57, 61, 66, 
          72, 49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 
          33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 
          16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 51, 53, 56, 60, 
          65, 71, 1}}]]}, {}, {}}, {{}, {}, {}, 
       TagBox[
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6],
          Opacity[1.], 
         LineBox[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 
          12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 
          29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 
          46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 
          63, 59, 75, 69, 64, 76, 70, 77, 50}]},
        Annotation[#, "Charting`Private`Tag$483665#1"]& ], 
       TagBox[
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6],
          Opacity[1.], 
         LineBox[{78, 128, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91,
           92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 
          107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 
          120, 121, 122, 123, 124, 125, 126, 129, 127}]},
        Annotation[#, "Charting`Private`Tag$483665#2"]& ]}}], {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1nc4l18UAHAj2bKzkpkte3OPzdf62kL4oWRXVgMJlcpWMpKRrCghqaSv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        "]]},
      Annotation[#, "Charting`Private`Tag$483121#1"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{12, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->0.,
  ImagePadding->All,
  ImageSize->{1010.09765625, Automatic},
  ImageSizeRaw->Automatic,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{12, 30}, {0, 6}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.820167268417519*^9, {3.8201673638990717`*^9, 3.820167371593107*^9}, 
   3.820167431024564*^9, {3.8201674901070423`*^9, 3.820167495896867*^9}, 
   3.820167582678269*^9, 3.8201676542804213`*^9, 3.8201676897998962`*^9, {
   3.8201677390902157`*^9, 3.820167776349071*^9}, 3.82016795264441*^9, {
   3.8201679988096*^9, 3.820168010239379*^9}, {3.820168142497604*^9, 
   3.8201681827724247`*^9}, 3.8201686220858107`*^9, {3.820168671025156*^9, 
   3.820168689636312*^9}, 3.820172003880496*^9, 3.820180319242564*^9, 
   3.820180386181821*^9, 3.8201808679069023`*^9, 3.820181470940333*^9, 
   3.820182129944886*^9, 3.82018344182115*^9, 3.820183526111404*^9, 
   3.8201835877119637`*^9, 3.820183649107046*^9, 3.820183701856275*^9, 
   3.820185493919508*^9, 3.8201856713578863`*^9, 3.820185744658876*^9, 
   3.8201864777276278`*^9, 3.820186760664392*^9, 3.820187933449854*^9, {
   3.820187968373595*^9, 3.8201880259076443`*^9}, 3.820188075079997*^9, 
   3.820188176142755*^9, {3.8201882344430237`*^9, 3.820188266483396*^9}, 
   3.820188309769166*^9, 3.820188958573092*^9, {3.820188997099389*^9, 
   3.820189007756258*^9}, 3.8201890577818127`*^9, 3.8201892950425377`*^9, 
   3.820189514146482*^9, 3.820189577464732*^9, 3.8201897773571787`*^9, {
   3.820190197244588*^9, 3.8201902041968927`*^9}, 3.820190556476529*^9, 
   3.820190700501895*^9, 3.8201914538071404`*^9, 3.820191521702355*^9, 
   3.8201919477346687`*^9, 3.8201920365927258`*^9, 3.820234301778619*^9, 
   3.820234886292508*^9, 3.820235010232609*^9, 3.820235959101009*^9, 
   3.820236049930974*^9, 3.8202364003418703`*^9, 3.820236494287418*^9, 
   3.820236884906843*^9, 3.8202370362512913`*^9, {3.82024328082714*^9, 
   3.82024328819302*^9}, 3.820251432229498*^9, 3.820251621369091*^9, 
   3.820251760550014*^9, 3.820252034080299*^9, 3.820252510240892*^9, 
   3.820253125871592*^9, 3.820255429539448*^9, 3.8202724224365387`*^9, {
   3.820272479571362*^9, 3.820272493882214*^9}, {3.8202725426188717`*^9, 
   3.8202725713704348`*^9}, {3.8202726465473948`*^9, 3.820272666772208*^9}, {
   3.820272775788764*^9, 3.820272824413514*^9}, 3.820710984102468*^9, {
   3.820711208804717*^9, 3.8207112243082533`*^9}, 3.820939466355474*^9, 
   3.8211111893224993`*^9, 3.8211164117659903`*^9, 3.8211168598419437`*^9, 
   3.822229632256456*^9, 3.82222986877328*^9, 3.822229931834395*^9, {
   3.822229976643889*^9, 3.822229993633018*^9}, 3.822231657998147*^9, 
   3.8232654538630342`*^9, {3.823268218977013*^9, 3.823268246806294*^9}, 
   3.823268287042079*^9},
 CellLabel->
  "Out[466]=",ExpressionUUID->"680fdeae-6fe6-4b53-9aef-f77c0ca0e229"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZoomIn", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"FinalPlot", ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"16.5", ",", "40"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1.17"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesOrigin", "->", 
     RowBox[{"{", 
      RowBox[{"16.5", ",", "0"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.820167777139427*^9, 3.820167820994009*^9}, {
  3.820168020484521*^9, 3.820168129850309*^9}, {3.820168195648773*^9, 
  3.820168195924903*^9}, {3.820168647459318*^9, 3.820168647658092*^9}, {
  3.820190226920539*^9, 3.820190240716435*^9}, {3.8202374124622803`*^9, 
  3.8202374742252493`*^9}},
 CellLabel->
  "In[467]:=",ExpressionUUID->"2c7ec4d3-aaaa-415e-8ba6-9d303c06d104"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 
        NCache[
         Rational[2, 3], 0.6666666666666666]], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQzfb9bAADg4bDm8Adcq2vD9r/k6kq+xigBed/dVKb
82ihDpw/Xb+q4tBlAzj/+NfAol/axnB+2s1Y35wKUzhfa6mK7r5v5nA+k2bM
nTIvK4R9U/wm8F+wgfMz5UpVH3naI+zXZzvae8YBYZ/L+kopXic4f/FWgWlR
Fs5wvpkpz+LtsS5w/h2N1E0sc1zh/J6KMk3Wo25wvp/N00Vf2TwQ5vO942F2
9oTzvWzX3zuc6QXnP7h/dlPJSm84v+Heknc3LvvA+UaBN3V0xf3g/NmXlkfP
C/GH89kjxCsT7QLg/FMNnUdf30PwJ12/fvR8SSCcv8202O4QexCc/9jXdofO
cgRfdMrjpx+sg+H8gCk7RHTvIvjPZ9/aXV4dAuc3X7whJsMfCudrHGQttliP
4F+6x9e8ziUMzr/BnMptfB3Bf/7o5RT9snA4//d7r0utXBFwvsT2WwIhqxF8
qzVuzDWOkXD+jhX/czddQfDt45/fTCiJgvNPO6/+mcEZDecnPJor9XIVgh/Y
cXdzuWcMnO8e85Mh4S6C7/bK2f9AbSwi/pZlBVYJx8H5qzLvnXZahuALP29w
b3aNh/MbJ/0vk72F4L8osYxuF0uA8ycofP713x7BBwDVaKZA
        "]]},
      Annotation[#, "Charting`Private`Tag$483715#1"]& ]}, {}}, {{{
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{13., 5.702389501155959}, {13., 5.807339795516074}}], 
          LineBox[{{13., 5.807339795516074}, {13., 5.91229008987619}}]}},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{14., 3.439379709538375}, {14., 3.442265152348268}}], 
          LineBox[{{14., 3.442265152348268}, {14., 3.4451505951581614`}}]}},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{15., 2.615466454124493}, {15., 2.633161108629742}}], 
          LineBox[{{15., 2.633161108629742}, {15., 2.6508557631349907`}}]}},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{16., 1.530169531876618}, {16., 1.5324110135227036`}}], 
          LineBox[{{16., 1.5324110135227036`}, {16., 1.5346524951687892`}}]}},
        
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{17., 1.1103407811550374`}, {17., 1.1140856424834773`}}], 
          LineBox[{{17., 1.1140856424834773`}, {17., 1.1178305038119172`}}]}},
        
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{18., 0.8525070011442204}, {18., 0.8638774742744249}}], 
          LineBox[{{18., 0.8638774742744249}, {18., 0.8752479474046293}}]}},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{19., 0.5913205570565642}, {19., 0.5932461201317503}}], 
          LineBox[{{19., 0.5932461201317503}, {19., 0.5951716832069364}}]}},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{20., 0.4822347750322736}, {20., 0.5029152893095462}}], 
          LineBox[{{20., 0.5029152893095462}, {20., 0.5235958035868188}}]}},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{21., 0.39682043312211085`}, {21., 0.40703188928253536`}}],
           LineBox[{{21., 0.40703188928253536`}, {21., 0.4172433454429599}}]}},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{22., 0.3226523476797969}, {22., 0.33479133246694326`}}], 
          LineBox[{{22., 0.33479133246694326`}, {22., 0.3469303172540896}}]}},
        
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{23., 0.2647764351601949}, {23., 0.26551458238043874`}}], 
          LineBox[{{23., 0.26551458238043874`}, {23., 0.2662527296006826}}]}},
        
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{{}, {
          LineBox[{{24., 0.24444632199768326`}, {24., 0.24677822735105517`}}],
           LineBox[{{24., 0.24677822735105517`}, {24., 
           0.24911013270442708`}}]}},
        Antialiasing->False]}}, {
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{13., 5.91229008987619}, 
             Offset[{3, 0}, {13., 5.91229008987619}]}, {{13., 
             5.91229008987619}, Offset[{-3, 0}, {13., 5.91229008987619}]}, {{
             13., 5.702389501155959}, 
             Offset[{3, 0}, {13., 5.702389501155959}]}, {{13., 
             5.702389501155959}, 
             Offset[{-3, 0}, {13., 5.702389501155959}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{14., 3.4451505951581614`}, 
             Offset[{3, 0}, {14., 3.4451505951581614`}]}, {{14., 
             3.4451505951581614`}, 
             Offset[{-3, 0}, {14., 3.4451505951581614`}]}, {{14., 
             3.439379709538375}, Offset[{3, 0}, {14., 3.439379709538375}]}, {{
             14., 3.439379709538375}, 
             Offset[{-3, 0}, {14., 3.439379709538375}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{15., 2.6508557631349907`}, 
             Offset[{3, 0}, {15., 2.6508557631349907`}]}, {{15., 
             2.6508557631349907`}, 
             Offset[{-3, 0}, {15., 2.6508557631349907`}]}, {{15., 
             2.615466454124493}, Offset[{3, 0}, {15., 2.615466454124493}]}, {{
             15., 2.615466454124493}, 
             Offset[{-3, 0}, {15., 2.615466454124493}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{16., 1.5346524951687892`}, 
             Offset[{3, 0}, {16., 1.5346524951687892`}]}, {{16., 
             1.5346524951687892`}, 
             Offset[{-3, 0}, {16., 1.5346524951687892`}]}, {{16., 
             1.530169531876618}, Offset[{3, 0}, {16., 1.530169531876618}]}, {{
             16., 1.530169531876618}, 
             Offset[{-3, 0}, {16., 1.530169531876618}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{17., 1.1178305038119172`}, 
             Offset[{3, 0}, {17., 1.1178305038119172`}]}, {{17., 
             1.1178305038119172`}, 
             Offset[{-3, 0}, {17., 1.1178305038119172`}]}, {{17., 
             1.1103407811550374`}, 
             Offset[{3, 0}, {17., 1.1103407811550374`}]}, {{17., 
             1.1103407811550374`}, 
             Offset[{-3, 0}, {17., 1.1103407811550374`}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{18., 0.8752479474046293}, 
             Offset[{3, 0}, {18., 0.8752479474046293}]}, {{18., 
             0.8752479474046293}, 
             Offset[{-3, 0}, {18., 0.8752479474046293}]}, {{18., 
             0.8525070011442204}, 
             Offset[{3, 0}, {18., 0.8525070011442204}]}, {{18., 
             0.8525070011442204}, 
             Offset[{-3, 0}, {18., 0.8525070011442204}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{19., 0.5951716832069364}, 
             Offset[{3, 0}, {19., 0.5951716832069364}]}, {{19., 
             0.5951716832069364}, 
             Offset[{-3, 0}, {19., 0.5951716832069364}]}, {{19., 
             0.5913205570565642}, 
             Offset[{3, 0}, {19., 0.5913205570565642}]}, {{19., 
             0.5913205570565642}, 
             Offset[{-3, 0}, {19., 0.5913205570565642}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{20., 0.5235958035868188}, 
             Offset[{3, 0}, {20., 0.5235958035868188}]}, {{20., 
             0.5235958035868188}, 
             Offset[{-3, 0}, {20., 0.5235958035868188}]}, {{20., 
             0.4822347750322736}, 
             Offset[{3, 0}, {20., 0.4822347750322736}]}, {{20., 
             0.4822347750322736}, 
             Offset[{-3, 0}, {20., 0.4822347750322736}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{21., 0.4172433454429599}, 
             Offset[{3, 0}, {21., 0.4172433454429599}]}, {{21., 
             0.4172433454429599}, 
             Offset[{-3, 0}, {21., 0.4172433454429599}]}, {{21., 
             0.39682043312211085`}, 
             Offset[{3, 0}, {21., 0.39682043312211085`}]}, {{21., 
             0.39682043312211085`}, 
             Offset[{-3, 0}, {21., 0.39682043312211085`}]}}], {{{1., 0.}, {0.,
            1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{22., 0.3469303172540896}, 
             Offset[{3, 0}, {22., 0.3469303172540896}]}, {{22., 
             0.3469303172540896}, 
             Offset[{-3, 0}, {22., 0.3469303172540896}]}, {{22., 
             0.3226523476797969}, 
             Offset[{3, 0}, {22., 0.3226523476797969}]}, {{22., 
             0.3226523476797969}, 
             Offset[{-3, 0}, {22., 0.3226523476797969}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{23., 0.2662527296006826}, 
             Offset[{3, 0}, {23., 0.2662527296006826}]}, {{23., 
             0.2662527296006826}, 
             Offset[{-3, 0}, {23., 0.2662527296006826}]}, {{23., 
             0.2647764351601949}, 
             Offset[{3, 0}, {23., 0.2647764351601949}]}, {{23., 
             0.2647764351601949}, 
             Offset[{-3, 0}, {23., 0.2647764351601949}]}}], {{{1., 0.}, {0., 
           1.}}, {0., 0.}}]},
        Antialiasing->False]}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       StyleBox[{
         GeometricTransformationBox[
          LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
         GeometricTransformationBox[
          LineBox[{{{24., 0.24911013270442708`}, 
             Offset[{3, 0}, {24., 0.24911013270442708`}]}, {{24., 
             0.24911013270442708`}, 
             Offset[{-3, 0}, {24., 0.24911013270442708`}]}, {{24., 
             0.24444632199768326`}, 
             Offset[{3, 0}, {24., 0.24444632199768326`}]}, {{24., 
             0.24444632199768326`}, 
             Offset[{-3, 0}, {24., 0.24444632199768326`}]}}], {{{1., 0.}, {0.,
            1.}}, {0., 0.}}]},
        Antialiasing->False]}}}, {
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
      AbsoluteThickness[1.6], 
      PointBox[{{13., 5.807339795516074}, {14., 3.442265152348268}, {15., 
       2.633161108629742}, {16., 1.5324110135227036`}, {17., 
       1.1140856424834773`}, {18., 0.8638774742744249}, {19., 
       0.5932461201317503}, {20., 0.5029152893095462}, {21., 
       0.40703188928253536`}, {22., 0.33479133246694326`}, {23., 
       0.26551458238043874`}, {24., 0.24677822735105517`}}]}, {
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[0.006], 
       AbsoluteThickness[1.6]}, {}}}, {{}, {}}}, {
    GraphicsComplexBox[CompressedData["
1:eJxF021Ik1EYxvHhclKZCpaGWCRUTNuwkqX5NtvmbCvnZqvMbbmCheuFINec
lmCMqKBAZNQHLSiXlkaDRTkQohYjyKSawdxwKyayLLAiVmiQFTzXfT48PPw4
cN8fzvkXHD3daEnh8Xit/77/f8GvCS2PJ6wplRS4K6J+aVK2uT9+W0S+Udzp
8E9uJb9M6s4sbikhHwub6k86JOSiuxvFT3+WklMKjdN2dTn5j0vTk/m2kmxd
f3ZTXCVl+4sFgWuva9g+hacjb5WMPPA463pzmZy8Q5I+MGpSkKeFFu+y/lry
VYe9MDWgJGsqZ+8kBbvZ/Iz5dL5cRVZXeWIvrGryxw8TXtv9PeTumHt+anIv
ebsuLBLnash9wSHDLX0DOa0pt+NItZb8qvtK4EuMuTcUCryx6chPJG3V/rRG
8kx9lU80xLzGNTP7rWIfWevyrRZHmRN9kbH2c3qy891UTn7mfrLweWpbmYc5
GMtwPlQcIE/xLStLQsyJ+Jyr2H6Q/PurOnhxRRN57WgkSz/CXP5AyT+/6xDZ
d2/plPc9s7QlETbbmsnj8pGF1uUGsjl+M29umFl3OfqoXWUk1xkXeOYos/Kz
vOFZl4nd3+BxXWf2YfKwNTYuG2TOTnTXOWtbyBd6l+zrIsw9G34sLknN7L3m
d9q/a4vIn2w7DZdy2Dn62WY+4RZ0jVE/MPqB0Q+MfmD0A6MfGP3A6If2c/3Q
Pq4fGP3A6AdGPzD6gdEPzef6gdEPjH5g9AOjHxj9wOgHRj8w+oHRD4x+YPQD
ox8Y/cDoB0Y/MPqB0Q/N4/qB0Q+MfmD0A6MfGP3A6AdGPzD6gdEPjH7o/rh+
YPQDox8Y/cDoh94r1w+MfuC/Yd/Chg==
     "], {{{}, {}, {}, {}, {}, {}, {}, 
       {RGBColor[0, 
         NCache[
          Rational[2, 3], 0.6666666666666666], 0], Opacity[0.2], EdgeForm[
        None], GraphicsGroupBox[
         PolygonBox[{{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65,
           66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82,
           83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99,
           100, 101, 104, 102, 50, 52, 49, 48, 47, 46, 45, 44, 43, 42, 41, 40,
           39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23,
           22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 
          4, 3, 2, 51, 1}}]]}, {}, {}}, {{}, {}, {}, 
       TagBox[
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
         Opacity[1.], 
         LineBox[{1, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
          17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
          34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 52, 
          50}]},
        Annotation[#, "Charting`Private`Tag$483764#1"]& ], 
       TagBox[
        {RGBColor[0, 
          NCache[
           Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
         Opacity[1.], 
         LineBox[{53, 103, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66,
           67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83,
           84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
          100, 101, 104, 102}]},
        Annotation[#, "Charting`Private`Tag$483764#2"]& ]}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxV1H9MzHEYwPGvIvMzP1J+pGV7cNGtaJfKVXQVHdVdQtRxWFbGGDmn2LJj
fowxu2F+zq+iTFtExniwYxNDmbrUZeXkx4RZWRo5mz3Pntu+u732/Xyf54+7
73vCyvUZuV6KouzwXP++fX4+MyiKapby/9OZMOlk69lQ8tGwQuuDunDy407j
xl9TI8irnabUtVYNecpFUN/tmkH2CslpsuhjyH/saYd8X2jJ+UGbJ7amxPP+
MB/HgaezeF9ixdaxQxLI56uGHVkapSNHagafv2lKJDepciv7nkwi77daQvo5
kslpWve5Tp+5PH9ox2BvXQpZH1vhepivJ79teVZZcHkeudh1oaOhbj55utEZ
qg5II5+oLc0+nZlO7p8VsHVFnIH8pHiv47OLfbi+3vG8wEi+odkU96B/Brkt
NbY6tJQ9yt7m/jZzAdlgr/ZTN7PbTzTe3lKUSba9bPAP9F1IVt3vtymqgl3r
Gmq7mriI3OCdOyiint3e+tEeZllM7vmqr901MIs8+mbjsMxydsyVZO9ts5eQ
qy/1rqt8xY5f3u40Fywl1+jKu/MGZJPNrafGfixjG/c0X9uSkkOek9OtmJvZ
yZ906bjdRNaXrDEWjlxGLst31SSUsEe2F8+xJS0n7zjcaxnfyD4U/ONXb7yZ
/Cew0PLdMIX8oSA6e7c/3/caeKHNqgoh+53JGVTTh+/f0fuX66aydyrRx7V2
ft8y85oeOTt4f23LZJs7mM+XVPWtO6thO4psm4P0/Pya319OF73j501l4etv
jOPz04qH3NsYzh73uef9ixj26luqVb4TeV7X465981t43jlfjTtoDJ+3uIdr
3qjZZoNiio5iv971c0NeLDsyq8e5ewTP16p7lKomnp+UMCO4LoDPjxntt+Fg
KNvb5nXsSyTbWt1dHqhlRyzo1FyPY8ueAcqeAcqeAcqeAcqeAcqeAcqeAcqe
AcqeefaLnnn2iZ4Byp4Byp4Byp4Byp4Byp555oueAcqeAcqeAcqeAcqeAcqe
AcqeAcqeAcqeAcqeAcqeAcqeAcqeAcqeAcqeAcqeAcqeAcqeeeaJngHKngHK
ngHKngHKngHKngHKngHKngHKngHKngHKnnl+P9EzQNkzQNkzQNkzQNkzz/9V
9AxQ9gzwL+nX9gI=
     "], {{{}, {}, {}, {}, {}, {}, {}, 
       {RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 0, 0], Opacity[0.2], EdgeForm[
        None], GraphicsGroupBox[
         PolygonBox[{{78, 128, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90,
           91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 
          106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 
          119, 120, 121, 122, 123, 124, 125, 126, 129, 127, 50, 77, 70, 76, 
          64, 69, 75, 59, 63, 68, 74, 55, 58, 62, 67, 73, 52, 54, 57, 61, 66, 
          72, 49, 48, 47, 46, 45, 44, 43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 
          33, 32, 31, 30, 29, 28, 27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 
          16, 15, 14, 13, 12, 11, 10, 9, 8, 7, 6, 5, 4, 3, 2, 51, 53, 56, 60, 
          65, 71, 1}}]]}, {}, {}}, {{}, {}, {}, 
       TagBox[
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6],
          Opacity[1.], 
         LineBox[{1, 71, 65, 60, 56, 53, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 
          12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 
          29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 
          46, 47, 48, 49, 72, 66, 61, 57, 54, 52, 73, 67, 62, 58, 55, 74, 68, 
          63, 59, 75, 69, 64, 76, 70, 77, 50}]},
        Annotation[#, "Charting`Private`Tag$483665#1"]& ], 
       TagBox[
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6],
          Opacity[1.], 
         LineBox[{78, 128, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91,
           92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 
          107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 
          120, 121, 122, 123, 124, 125, 126, 129, 127}]},
        Annotation[#, "Charting`Private`Tag$483665#2"]& ]}}], {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1nc4l18UAHAj2bKzkpkte3OPzdf62kL4oWRXVgMJlcpWMpKRrCghqaSv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        "]]},
      Annotation[#, "Charting`Private`Tag$483121#1"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{16.5, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageMargins->0.,
  ImagePadding->All,
  ImageSize->{794.609375, Automatic},
  ImageSizeRaw->Automatic,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{16.5, 40}, {0, 1.17}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.820169762330058*^9, 3.820171106245982*^9, 3.820172003969534*^9, 
   3.82018032083683*^9, 3.8201803895317717`*^9, 3.820180872643773*^9, 
   3.820181471091413*^9, 3.8201821300142527`*^9, 3.820183444656693*^9, 
   3.820183526184367*^9, 3.820183587785499*^9, 3.8201837019278297`*^9, 
   3.82018549398297*^9, {3.8201856714578867`*^9, 3.820185700520722*^9}, 
   3.8201857447337646`*^9, 3.8201864778094177`*^9, 3.820186760739522*^9, 
   3.8201879710088997`*^9, {3.820188014994227*^9, 3.820188031251485*^9}, 
   3.820188076255691*^9, 3.820188176224477*^9, 3.820188315821479*^9, 
   3.82018895868579*^9, 3.820189057846384*^9, 3.820189295114189*^9, 
   3.820189582534232*^9, 3.820189777473002*^9, {3.820190204258874*^9, 
   3.820190240948305*^9}, 3.8201905565697823`*^9, 3.820190705462845*^9, 
   3.820191453881618*^9, 3.8201915263818293`*^9, 3.820191947811431*^9, 
   3.820192036663144*^9, 3.820234305099929*^9, 3.8202348893561783`*^9, 
   3.820235013819675*^9, 3.820235963626384*^9, 3.8202360679613028`*^9, 
   3.820236404207115*^9, 3.8202364978309593`*^9, 3.820236888028474*^9, 
   3.820237039672968*^9, {3.820237406714327*^9, 3.820237474557293*^9}, 
   3.82024329127138*^9, 3.8202514323448753`*^9, 3.820251621446226*^9, 
   3.82025176066081*^9, 3.820252034151842*^9, {3.8202525103587017`*^9, 
   3.820252515911625*^9}, {3.820253125985738*^9, 3.820253131032587*^9}, 
   3.8202554296154127`*^9, 3.820272455863789*^9, 3.820272501596128*^9, {
   3.820272543862545*^9, 3.820272572531095*^9}, {3.8202726526803827`*^9, 
   3.8202726678532333`*^9}, {3.820272792546574*^9, 3.82027282508811*^9}, 
   3.8207109853779583`*^9, {3.820711210139529*^9, 3.820711224788513*^9}, 
   3.820939466451048*^9, 3.821111189409438*^9, 3.82111122218895*^9, 
   3.8211164151683407`*^9, 3.821116866172454*^9, 3.822229714836808*^9, 
   3.822230014327383*^9, 3.823265453935972*^9, 3.823268220991597*^9, 
   3.823268257526292*^9, 3.823268288637042*^9},
 CellLabel->
  "Out[467]=",ExpressionUUID->"2a454d08-3b4b-44f8-a52b-3bb9932bd5e1"]
}, Open  ]],

Cell["\<\
Since the error from the fit is of order 0.01 and the difference in the fit \
with and without error bars is also 0.01 we took in the paper 0.02 as a \
conservative estimate of the total error bars.\
\>", "Text",
 CellChangeTimes->{{3.820237889103581*^9, 3.820237924067834*^9}, {
  3.8211340250331297`*^9, 3.821134034380178*^9}, {3.823268132156542*^9, 
  3.8232681708485003`*^9}},ExpressionUUID->"7de0f00f-b243-45be-a474-\
a4815bc64efc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plotting the fits", "Section",
 CellChangeTimes->{{3.822230477491996*^9, 
  3.822230481127182*^9}},ExpressionUUID->"8bc7fc41-6e5c-44d3-b908-\
3bd51fbde1bc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pos", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gray", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"fits", "[", 
           RowBox[{"pos", ",", "win"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"win", ",", 
            RowBox[{"minima", "[", 
             RowBox[{"[", "pos", "]"}], "]"}], ",", 
            RowBox[{"maxima", "[", 
             RowBox[{"[", "pos", "]"}], "]"}]}], "}"}]}], "]"}], "//", "N"}], 
       "//", "Flatten"}], "//", "Union"}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"-", "50"}], ";;", 
          RowBox[{"-", "1"}]}], "]"}], "]"}], "~", "Join", "~", 
       RowBox[{"#", "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "50"}], "]"}], "]"}]}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0.2", ",", "4.5"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Lighter", "[", "Gray", "]"}]}]}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"example", "[", "pos", "]"}], "=", 
  RowBox[{"Show", "[", 
   RowBox[{"gray", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Data", "[", 
       RowBox[{"[", "pos", "]"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a_", ",", "b_"}], "}"}], "\[RuleDelayed]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "/", "100"}], ",", "b"}], "}"}]}]}], "//", 
     RowBox[{
      RowBox[{"ListPlot", "[", 
       RowBox[{"#", ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "&"}]}], ",", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "@", 
        RowBox[{"PointsWithErrorBars", "[", 
         RowBox[{"[", "pos", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.822230641519503*^9, 3.8222306506908293`*^9}, {
   3.822230699875585*^9, 3.822230729725601*^9}, {3.822230800369212*^9, 
   3.8222308036326113`*^9}, {3.822230868886812*^9, 3.822231026151699*^9}, {
   3.822231066095537*^9, 3.822231075181005*^9}, {3.8222311586845407`*^9, 
   3.8222313458717623`*^9}, 3.8222314813455276`*^9, {3.822231557664936*^9, 
   3.822231569940983*^9}, {3.823265970180696*^9, 3.8232659948908243`*^9}, {
   3.823266156765511*^9, 3.823266164530253*^9}},
 CellLabel->
  "In[447]:=",ExpressionUUID->"77f5b90f-b0e2-4103-be7c-3df9837067d2"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs0lHkfAHD33IrHajZ2vEiurRKd3Yb0/UW0JCJdJGxC7t4mrFzWUZuw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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#1"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs4lHkbB3DHcYhmHsri5UWnld2WsBXK/dvtICKH1DY2iZAKvXmxSOvt
oKgocgiLoVRTS6UiUklIxmKe55lyJo1mDNM0jSFmln3eP+7rd32u63d974NV
yDG/MDUVFZXjVP3//cu3a6NF8wdIZn4yl4i4oBhSlA0x+fC7evH4vD4O1rZD
vnWhfPhPU5r/EQYOe1IaVXOO8WFtyUwiboBDtUVqsHsqH84ZZukXfINDxIHF
Vo/u8+HQkSoNFSsc3r63ZKVrjUGV5oHDzg7Uf/7WEsfHY7A67qjw/G4cRhyt
d9Ibx8DFnfU69xccFqfqzo+3j0EQ35VRxsTh8MquwNKRMUgwYX6+F4iDZfhe
c129jxDwXDPyXhgOGYIjfwyHfATXzkBbpziqv+hy4QWGAELZS/pysnGILaoU
e5kJYDvt6vDJHBxSPDkIsxbAT+yI2NA8HPKqaIJ8EEBXpiTQphCHlpiTDhXR
AhjumbtTUIbDMsWRjhcdAqCrhI3o3MdhYNG2+ak0IYhecUI9OTgIGw76PskR
wuSLbCTpwEEWderGCZYQkNDX+konDrrdDR5qT4QQkmy8uoOLg1OOQz5dIATt
nrYda3qo/mZWdjZbx6Ev8dhQHh8H3zXK4CBVEdj8EGBppsThUY5G+4SeCDL/
Fd2f8jcORko9+wRjEYiCfeij89Q87eZqWbYi+DBqPVGmSkB4BJQ3BYrgr3eP
HtO1CEi6fnp0Zb0I9O9LCiswAm6Y6BycjJmA6fCF4TcrCfiqaRSayJ8Ex4dr
acEeBER3jpiAZBIWDB2HD+wggJ93t0tjbhLCLvp3BnkS0P3tTy5X6GKYrn0p
C9hJwG33SINbzmJYO5ifvM2PAGZGUyN5RQwuJ2bTZUwC6pccM7fb9Aks/9fn
VRlBwInlbW8/5krArjip/N0ZKs+z0za3TAIaW7T+rDlLwIp4Mm1zpQRc764Q
56QS0NE24sxqlkAvWmHqfZ4As+jZEqZMAgmw16X+AgH79+U6hFt/Bv1nq+Ij
swiYv9mq6En9DOtq0/e4lRDgunH1pedIChLJK29aDQExpzKC7LdJYeJ1TEAV
5ZutUvubO6RgFGwztruWAH3f+t6MPVJYVzqefP0JAQNhO74NjJSCaehU84an
1D0vRzUp8qVg+5Rh69lIQM3og68bJFJQyherm7YTsCbdOexh8ReQXuizjhwg
YI5V3t8uk8HZVZeSdZUEnCPj66bD5XDCL0hsbELCKZt8b8+X08Dz3Yd72ZHg
/Mdyr5oNX6EwlvVAfxsJeA9N+DN7Fpy2C32K9pLQs36dy6yKAuKXJeJ9h0go
rubKX8UpIfn+loFz8SR0e9dFPOH+DYavBv2fnyahSVt/80uPBZDnXGWUZJLg
3vprYPx+FZSwp7TWuICEwya/yC0XqSI9WtmhmTISIpK0X+5uVUUKdr687g4J
JZPDERZxaohbtSPXoZqEzc0hQUmW6ujf8nRD2RMS2thF6UF96mhr7knt6hck
nGXNXe49r4EMX98cPt1CgkUFvX1wsyYKoJ2KZ3JIsKF3+/1XqYk41YWW7G4S
Ii/U1BbfpiHLZz4GbjwSMgx3+fgd1EKNZOuSqV4SxiqXthRh2mjJdm64zhAJ
lZVn0uIbtJEAiV51vCfB/+mtlP44HVSyqSLu+hgJ9n1SP94yXbTmO5erauMk
fKZ9YTKHdNFevvxO7CSVt8V4U0zGIlQZWmH9u4S6h3A82sxJD/02vjHb5wsJ
lwqOkz4yPTQ/9VBnvZwErX0WRqZl+ij5Q7d72wwJwd+fuRgVuBjJ+MNZkXPU
PiHZ3n5GdDS0NJocVZLwHfu1hNNERz+sv0YaLJBAS+l9L3BloCuNVbW7VXlg
YD/q5JjHQDQOfR9TnQe8fOT0ZoKBWrwWr9ykyYM0jSS/69sxxGix2+KgxYN3
ia29bqUYcnmW80amzYNYrlt9OwtDsWyPGAVlxuo3hV7lGDpwMd9EXYcHHj2c
X3dVYGihYeagAeWGddzB/Xcx5H97QGBHmSXrfx9XiyHbB5l/RlE+HCUdv96F
oUvcjd9/pExriWlfxcVQ1kzmbTHlcrOpO2wcQ0Y/nl0upzzAmT56j4eh58eZ
SzV0ebDTRimu78dQjVud0IqyvYD2hSvA0I3brJ2BlDtd03D/cQx5RPk8DqV8
NE/n4TsRhhJWsU0jKd/Yqhc7KKbyx/e8T6JsdAObFsow9LS9cv81ytWK7LdH
5RgSe9+rL6XsvWtJ7adpDJXc3bf0FuU0tW8SpmYxpLm7ofUx5ZUB1/b+psBQ
JfOY+TPKTQ9MnOaUGKor74ppprxfp8jk5DyGfC4OtnIoKw6YzS0sYCgpusCE
oPwPifiEIA==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#2"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs01ekaB3Ai97J/UhNHxyVFjDJ0hNLzlkHllkvGJXI/JDqEymRKKMUe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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#3"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs8lPkaAHA0uU54Wzk7e1iDSMrRTjaN8Pw2q7DpIoWEYrNTbrtCobaQ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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#4"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs4lHkbB3DEoKZ4Nin7jpw6SLZ6sSsq9y9W5VQ5VdqGEKFSKUqR1M7G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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#5"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hk4lHsbB/ChjD0eyYkUJWt16kVeS7p/JZGIUCc5snfs5EVoO2hBHB2F
ojSWihwtVNZT9pi8mOd5xhJKxAxGw0wcGel93j/u63d9rut33ct3s0+4s784
jUaLoer/r/FzUUST2zicd/uykT/FgorP1vnGL8ehpniPrwsNhxFjvSMKDePQ
kBXm3CiOw5orMiuTzHH47W36+u0SOARqd3vcHxkHP0E7WpTGQfP0iY0ychMg
ll/OCF6LQzon6O5HnwkQx5TCm7VxCJjKyE1V5IB7z4Kduy0OUXnlMw7qHEi9
o96Qa4fDJft3CNPjgOGYyLLPHofsJ3RODnDggJZ0kM1RHFojLxg9CONArGXI
BomTOGwRBXW+6eRA6KJa/FIQDkOyB1e+JnPhRZZpOD8VB26979HqW1xgvPbt
HEjDQRiaUHyOwYXzXg86G//AQaan3k68mgujTEFbaiYOZreMchQ4XPh000tZ
LJear755l4H1JNBfZicmluBwdMeyt6fYFORdXhcjaMbhxa3VzGm5KQiwfz9+
oxUHlWU5w9j1UxDXefnijrfUPsyN4n/unIIzBmEm3kwcTgdAYZPHFJRMRChV
9uAQX5Q4ql1LWat4QXwYh2JVaV9e5DSctJTSPv0VB3oC9i724jQM7kugd89T
eXNVjSRSp8GpB/xN/sHh5yqDVZsKpsEqqbWItoRDjat9kWP3NPTWX/RL+oFD
V0bGWMU2HgxvKRu1kiFgUULFL+4zD+rMdQPfbCIgrGtEFfg80GWFDE5oEPA5
u6x79RIPFl76mshvJqBHd5/FDYUZeHPc9q/jWgSUHApRemQ+A5nVmQ1DugS4
pTc1kDdmQLlkd/urXQTUKodv3GX5BYS/6zWU7SPgnFZ770QWH3aCReWwF9XP
vmtnVgEfxnrPHRv2JmBrDJlsVc6HKGs1mSEfAjrbR8wZLXzwM/Z+2utHgHrY
t3w3IR+WJ4zlGgMIOPVrltFpvVnIBg3V4AgCVh62ifqvzMJNVnaQ+iUC9u7R
T3uN5iDiTXLojlwCIhPSPQ0PzkHH1ZQ8HuWHbXOGDw/PQaTijGFZHgHyR2sH
0o/PwWHxqwydewQM+R/W9QiZAz2dkBQVBgHxGaFNohzqv5LzlsEHBLwafb5o
yp+D4suSzaJnBOxIMfevvCcA//zLWbWtBKTpKzfLFglAKbv82bE2AngdM5p+
JQKo6SjwmKX8WKZgSLlSADn8J2Fb2wnQSZN0jWkXQMb4jbhrTAI0M8j9ZkIB
wGuzTLNuApSzwjTf2ArBri7hmVM/AUuMwkGmUAhbr3ykeU0ScJWMqVk4PQ//
zXurIpAmIcEgx9G+cQHahe+XWFokmN/VcnhluggZvnr7hBYk4P107v7Sb/DP
73HV4U4k9P/bxOIbTQQZakN/GXmTcK+CNd8cvQy7rVs0rc+Q0ONYE1DN+g42
gRredy6S0CQlb9Vo9wMOxHzck3idhENt7h4xp2joe/cYbyibhEDVX+Y1ZcXQ
/Zv0J2cYJATESzUeaxND55K30z6VkpDP+xigES2Oopc8j3Ofk2DV4uMZr7kK
bVYM2qBVQ0J7aV6K5/tViJUS23KigYTLjKWMgWurkd7Tmd1pbSRoPFBgDltJ
oIcrNNOmThIMFHqc/7MsgTbZ7E/yx0kISX1Vda+EjvBNWcWH+khIX+vi5Owr
ibRaHBwshkgYL1/XmodJoQtn3JNTR0goL09KjqmXQkcO6acnfCbBte7RpcFo
aSRIKTS5ziXB8P2cM3uLDFrcdbtwHY+EWbrAze2DDJquyEqv4FP9Dqy3jEyX
RfVzJzNHBFQe3MkwdTM5xLn59ygxT0LanTOkk1AOaUf8oj64SILkrxoqagXy
yM/ANSpZRIL39qTroR5rkFN10GvbFeoen0xHZxUFNPY4+GA/jQ3bSt/y3zUp
oEeHK+Q2rWID/dLAJ85eRfTzy6rmGAk2KBmOmhlnK6I77h/2p0uygZ2DzDqm
FdEF2TXmidJsSF4d71xkiyF9myOPUmTZ0BfXNmBzH0Nd+a+3u8mzIYplU8tk
YMhDQlHFm7KifkeuQyGGNAw+fw+gbNf/zt3lAYbU3VQ6YinXm7CGT5VhyG22
3OE2ZYZw8FN0FYZ08umKfZQDQ+cmi7oxpI2bn3dZQ+3bGsnUYWHId+SpiTvl
QvWvj0txDD2secH3oTz0biH4KRtDH/zCPSIpHzFYnqkdxND+ukrdPykbcugC
FgdD4309Z7sod+1Nxl0nMeS0JnJDL+XgbOnKvikMnfUo/XuYcrG1XNTwDIY8
ycHvPMoqxdgCV4iha2LuobIKbKgQZfYGz2OobrBKYi1lRxflqi8LVB6c8rtq
lJPFf4r9+g1D5zV+a9OnrH3y9omzIgw9U9jm9i/KTc9VzZaWMbRYmzJlSvmU
dJ7qhRUMHUxKikeURV7qSz9+YCiEuV7alvL/ANyIpLU=
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#6"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV03k4lekbB3BZc6xvI5OiVJOkzUWjaPk+RhspS+VHkz1SSBuJmn5+sySR
MpaGSKRJpUmmSJpKMTpked/3ZG2i0jnOOZyOLRzLvL8/nuu+PtdzXffzfe7r
uucHRLgHKSspKUVx5/91aN1Jm9h13Tjl1WciEzfh/sdNOasedMNHYZHaqU6j
c5X5Dr1n3dhv9mB8iyYN3Z95kz38bsyw8d90R4vGgUUN3lc7u0GsdS6E6tMw
DfY04Wl/ArXHMbPKiEaS8OCVdwGfMNf0rJ90KY0QcXJmgr4QPa5krfkOGsez
inq3GwshOnjksb8rjTPOtYQyF8LeT+h82Z1G+l11YQaEaDOMezTuQaPq6Gnr
gkNCbJ8scsn3pbFAcbDuaZ0Qp9+3jIQeptGhtXlyMF4E8waneToXaYgqAt3K
UkX4InaL7b9EYyA87npsrghRGhZxgl9p8BornJTLROD9kJeZmkHDNtU6Q08o
QlI0L/JLDve+8XxLi009QPPp5TuLaLgtH/f3nSbGT7mFS07V0PgzVZUv0RYj
ti4w3JBPw3Bc2yp6lhh2Rlbv7tZyefgmypdWijFHrdazrZ5GcAjyKr3F2Ctt
HZwjoBGT/7/3i8rFcEo+s9G5i8Z1I81A6VEJFmZ+fHpshIZ6HFUb/YMEDQZe
Wq2j3LxFRtZqCRL4rtnask5BY0WphcrcaxKEe5ZMTU3QeLTLOd+lQYK7lUkv
jqswqE9O/nB/qRQ8yW2N2boMRtQM9538KMXQf7X7/BcwOFTfaQSZFFJqfswv
Cxl8TL/doDomhUmZSF74DYPGxfZrL+r14rJm4K1eMwY3HcNm/G7Xi4xF1vtD
ljLwSqp8xl7sRXjyPcdlqxiUG0SYWK7vw7bVq1W+bGQQu7Dmzac0GcwmjT+0
B3L9nOtXpl2TIc0+iGrdx+CbKDbeoUgGT1nSLkEQg7qaTrvclzL49wXMrd3P
wPjQaI7XgAyd25q7bocy8NmbZh1s/hmX/OasdDjGYPJGtaLl58+oSNAqbYxj
sGHdksS/iBw11sF7cq8wOBqX5Gu1WY6J5x5PvLMZ3KiWW93YxjnM9vzsHAY6
buWtSR5yLLc8cTDlKoOOoG2LvcPkiN+m4xibxyAmObxSkSHHiwiPmVY3GTx8
XzyyRiaH2Pix5ZoSBsvP2QWVZPfDxcFEVvU3g8QlBi+08vvhcMkm27eGgfRV
r+m+m/2IgN0/I5xv8a51GJRw9x/+mm3BZ2CWqLErqqYfrcaN587WMTBNZr+z
HejHK7OGnBVNDAzSDpk+3TqAX1sLT1u2MRjLzWvnDwwgqJuxniVh8Asb9Wg4
eAgTg9rlvlos4iwyXJyfD8P7bu9htUUs7K4s3P5wzQjSOkz95etY0C3qou8K
R9HtF+Jq78aiZbXN2lElBQxuWPh1+bPIvt809CJyHOeD46SNR1g0ujwKKWua
QFBU6WHNMywqp+s4PHeaguZFBb/5PAvH6u+9o3yUSOc0vZNzMlgcMPrPkKnW
NHKqKkcrO5dFSMz057urp5H37i+LRwtZ5EjfhcyLVCZH7uW6yYtZOLwM8I0x
VSHnarJnzn3EoqYw65xvmwqpsroq2fSM5fZsLLn1rCqZ2DiUHl7NYl6BHv+t
gxpZ3XRBnFHHwkKv0f3YuBoxXFDxpyXNIizhYWn2TXXy/Mvu11rNLJK+2unq
HqhBvNMk+wfbWXQXzazKoqYTaha/fm0ni6KiH+OjKqYT47ifipZ+ZLHr8e9n
2iM1ydNX9iYrRCys2uTuggU88qxABfclLD6r93t5/cMj6RfT+FtlXL+Ns9Yf
TdIiiz2i1h/p5+Yh6jlkbKtNVs5EqO8Qi8TfjrCuA9pEoWET4j/CQmPvPMPZ
13RIZNk+M56Chf+yH8+He+sSVbPoJ1UT3H8CUlzcDfXIzqxEqauSAEsL/5bV
VuqRsmUlHSnKAqifae0SbtAniV99my9UFWCG1XvbVen6RMW7rWBMXQBBBrF9
JdEnfrqle6XTBYhXjXHP30qR3f47Ij7zBGg+Wd265SpFMlM3j1VoC3C8aUs5
P5ciG0KuvHnJWX/Jq8zteRSJuHeiuI6zU0vt9zsLKKKz+VlAB+cKm6a3Prcp
cmtGQYmCc+5Ae1dkKUVWzTTSs9MR4EC4vCe/gSIHvsT98YCzetVRvlkTRTzu
uHo/4ZxnPHirkKbI55pizSrOHbXDoX8IKHLn9TIflvMOi/He8naKZGlTw/2c
rYTq/U1CLu8CcddKXQHqN8TTu3oo0heme3I159B0zZJmMUXs/Wp1wfn6Ju3j
b3spsvW1vs0OzobXqWHRAEUOxrPHwjjfV6S8CR2iiN+HmqljnF12GpT2DVMk
ZMwzIZZzvPLX0YOjFLnwYXtWAudFey57nlBQ5EV0yfwUzpXFRrZj4xRZ6/rw
xm+cfTSzjE5PUsS81sPiGmeFn/HY1BSX3yntzk3O/wJdKaOq
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#7"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs8VPkbB3DXmRgaJ1LaEVGtRtIiG8rzlWx0U1ibzaWERWiTpkgX1lom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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#8"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0HtYjPsWB/B0v6o3nRhPtql2SrF10oMK3589Col04ehQueWUKKKQSzuk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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#9"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV1nk8VdsXAHDzHC6lzNFg+lVCPIp1SCkh0wuZXoVIKI+SSCkzocQTStKA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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#10"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV03s0lHkfAPBJ7pempyR6VUo2aaWXTozK94eodVm5vCtyy+0UYvNiRSXV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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#11"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hk41fkeB3DJ7lh+SPEg6hZp0aOIFu/vxKRFlJZJoomYFCqhaNLQNKQ8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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#12"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs4lPkeAHDXcY+3XDumWLKSSnLKLd9fKVtSNGzRuqYcutiTcETpsaql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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#13"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV1nk4VOsfAPCRQlknmm411iShZIis33NRSrJXCEUqJcn8LCU1smRpj6gI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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#14"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[{{0.20000008775510206`, 0.29283131973264}, {
        0.20046022776500422`, 0.27996423647837054`}}], LineBox[CompressedData["
1:eJwV0HtcjPkaAPCu05TUvDbd5HSxFdFKQ1Ty/JajpJLSbqhE5JSa0HaTSxJr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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#15"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwBAQL+/SFib1JlAgAAAB8AAAACAAAAaFWFOPH1zj/cmUVCFNLWPzh0GNR2
AM8/R0v0I8rE1j8IzAi4rSvPP4k7p+88ktY/2CP5m+RWzz8CGhHPMmHWP3fT
2WNSrc8/FzzvL3gD1j9GK8pHidjPP/8Cfuuw1tU/i0HdFeAB0D99ds4mP6vV
P1uZzfkWLdA/jUFivjJY1T9CxcVrskLQP6pWu0uEMNU/KvG93U1Y0D/0aiq0
AwrVP/pIrsGEg9A/IZviCmjA1D+a+I6J8tnQP+tGEu7aOdQ/giSH+43v0D/S
0cQqrRrUP2pQf20pBdE/S2M/e2z80z85qG9RYDDRPyavi8iWwtM/INRnw/tF
0T+KeuKL9KbTPwgAYDWXW9E/t8Tw6ySM0z/YV1AZzobRP9qRu1TlWNM/wINI
i2mc0T9GIV3BaUDTP6ivQP0EstE/BIsEj6ko0z94BzHhO93RP3C95gtG+9I/
F7cRqakz0j84JTXaZqjSP7qkgGEWS9I/WgbbP6OT0j9eku8Zg2LSP9sezEOO
f9I/pm3NilyR0j9QxTYwW1nSP0pbPEPJqNI/vLdtCzNH0j/uSKv7NcDSP8gH
NGelNdI/NSSJbA/v0j/8W45HRxTSP9gR+CR8BtM/zDVv/m0E0j98/2bd6B3T
PwDwv5cd9dE/7YMPCk8u0z98We4d7+rRP4Ic+J8=
        "]], LineBox[CompressedData["

1:eJwV0Hs01HkUAHCKmfGK326rtKzXem5qk0TkfksUJRttm00pr9WLCJVNlBRK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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#16"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Xk4lGsbAHB71sYrKY4yKdlL+JxwjvsprVJqIlTW4pAlhETl1KFUfCJL
obJk7WiRFkoLKUvC+z40QlGYMZZpDLLF935/3Nd9/f6511Wex1leYiIiIhfp
+H/uOaBrWePXD6edR1fwea1Q1rf1lunjfljr47+K/6sVekx19jBe90NbnW1R
lggJi2Nl5wcb+sEjyS9omzgJvlrNLrd7+kH5mnLvf6VJYHo7rZCVH4AgDabM
uBIJCZxjWV89B+DpYp7XUm0SfHiJGZcVOeCYJ1LWY0tCaGbpyG51DkhYFrvv
tyMh2rYRETocOJoRmlK9j4S0e1KcdOCAeX9qQdoBEmpDzpjkB3JAqtNuvYo7
CZqzxz68+sCB6zYxQREhJHTJbZsfj+NCGONzkjCFBO6LI/uepXDh+OqofrF0
EoQB5+5EZXOht78iknGDBNmWFzZiz7hgEK51lnmTBPMUk3QGhwvZ+a9DNPPp
/uqrjPS2DsLs6/dWJeUk7DOc83AT5YHhPZzJbSWhPEWiYUieB1Yry7nZFAkq
c/LGEct5kKWlvNyxjZ6nYYVY0noeBGwpMqhik+DtA7nVLjzQcXicGPSVhMi8
89+0KnmQo/re/OQwCXdUZY4MhwzBdaMlKWqSFEidIxojzg6Bb+n5G6lSFPhy
VU0kLw+BO+fJwGJpCtY91RNfmTMEWqzgI3OyFFTY2+bZNQ+B+YCicY0iBR8T
E7+X6Q+DUpx7sJg6BVOSKkdP9Q2DwUEPttMGCgI/9qgCfxhm2csrrhhT0Jd2
t1liZhis0z65VplQ0KK9yfIqYwTi2EdFVphRULTTX6nQYgQOTfU3NllQ4JxQ
/RpfHYFNI7Wzk9YUVCofX2H05yhYfsrqDXGgwKjbnJrYPgo20oHx5w5QUJAv
cek5axS+LUpel+hIQbJZxvg2n1EwDDrmWuhMwTGn2kaXa6PAFM4nN7pQoJb1
W+SVwVH44a55ps+LgqjVde0DqXw4fNbW1iOMns/24/rUHD78PpKR5xVOwZpw
HGddyodDS4OFPicp+FDXY5H9lg+3Yk6d9z9FgXrg9C1nIR8ivD/G/nWGAtfD
qSbeOj/gQcyM47pYCuYL3s2yY3/Anx86PKRTKLD6Qzf+JRLA210vaozuUxBy
LsHNeJsAbrWHZPJpF7wTGBfsEsCpQkZz6QMKFPZVdiQcEIC6rvxunTIKurx2
abv4CyBVG1UsfUxBZGJA9Wy6AKwuO02RlRQ8+fZwaiNfACZeF6W6aikwvGTh
9ejmGP2SoHrbzxTE6yrXyOWNQdZD85E+2sP1I8yjRWPwH8n6jNOdFJTI5nQp
PxoDQ23L1JIuCtbGL7IPrxuDttitS0W/UsBMxJvNhWMwcjj63vXvFCinBjJf
7RDCquVicWHDFMxk53Y2CIVgYHJ44tccBXUC1Svp00JwlFzUcOEXBWmbkyyO
Lggh90m2CWOeApO+6Bu/ZMdh04nQ9ysXKPDXdnE00hwH9rz1/EZRDN2ly6jU
veNAHb0vd1ASw+vK+Ab30nEokmi6vU8BwwUcXjHpPQEGDbb3DdQxfHFoZrj7
T8DPB1t902ibfdL2rg+eAE/3ws4F2gMdbKWs0xNgcaKc17oCw7avFv6bkieg
dGZPRYgGBkne/Mr4qglYctmGVaiJIWbhQswq5UkonM7c8EUHwzm9dDvbN5Mg
X2VakmiKwSJr9e4nG6cg8X2xxJQNBpItxd1cPA0axX7Sz1wwsH83s5wWmYWN
apmdXf4Ybpa1TtSEzUGxbrm2cRSGFrsKn2etv0DxmsJlwQUM1dIK1m9sFmAJ
64rohmQMO98dcgl3FUHsutxl05kYfFUdJ5hyomg8zc57zR0MPpHSbxzeiSJX
9vXo3/7FcGv4q49GmBgik8TXk2UYrN96ukUyxZHMm2/2Lc8w1BVnXnL7LI5G
S62XVL2k98ueSey4KIFexuNXDTUYNPIZDd3Wkuht0kP1ljoMeowW1ok5SaRO
lKQ6NGHwv/zk6c0iKWRwSuBp0YohYcn+vawji1BhWXyrZhuG/tKltZmENFJy
vtcZw8ZQWvpPXPgLafT9fMb1rE4M9s8LozvDZNBuA/36qi8YjD8LWG2askjT
kpSO6MXwQ2rM2fmLLMoa1Nr5Rx9db8vyP0MS5JBY1KOFwgH6HtzBQHVzeZSr
q8H/zsUQfyMY7xXKI9Ebrk36QxgWHdZQUctRQHobtLYbjmDwMPjnSoDLYiTz
3nSLBZ/exzPZjqXCQFtiMwOYAgz6xe/5jdUMFBqCPzeNYZCK7ujlWCki9+Bw
84vjGJSMv5mbpikim8Q1hosnMbSlI/P6IUU0I2ArRf3EECcRycrbQaDHH8Tb
hVMYPp1617H9NoEqutvvbp7BENq6vbIhm0D7HX667aCtqFufsTuXQOU9Q0p7
aNuwGw/tzyeQZAYrzJn2C7PWbte7BGrzYBoE0c4WdvaGPSVQhL6c503avgGC
wbxmArFexQomaUvVhjSsbSVQzyr89xztXPXxkmKSQAeuijLEZjF0NU763W8j
0GrOjLYC7T16cyOVnQQyawmyXU3bmCM11soh0Mq3j9zsaH+0iiPtBwmkVqnW
bU/bL03m0ScegZokvZ0P0r6zVT60e4RATsMle7xoq9whJrlCAqkSP/WjaJfN
Jrf7TRDoecul7L9p2+1Xfjo6SaCOs+LKF2jHiS2LGJ8mUOKPf39epa118LrT
yVkCdTp1/5VGu/qhqvnMHIFkpyfaM2m7ymSqnpknkM7qn1tyaM+6q88sLBCI
qdv7sID2/wBrykNP
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#17"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs4lHkbB3BnQo1HVsYptpZoW3YsLeL+OaS2RDlU1jp00PKmvBSbQ9kO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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#18"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0ns8lNsaB3C5Roq3pNhCtUupdi7RHu08y72Lco0QXZTj7iRU0paU5HJI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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#19"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hk0lXkYB3DrTZbRK8ktWZOlCalwkedXTE20CO32qNuESlGpRlITssSk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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#20"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs01OsawPEh90vjp0nZBynKzt5dNnEY1fOmQ6WLGhTV6CYrJXaOKCrb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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#21"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs8lPkeB3C3GdfiKSmSRiVSNkvZ2MPnl0o3LblUdnOpZJVLt43CyWnr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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#22"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs4lHkfBnA5JZGeVjZW0YnosC2bli33T1qEEtVutkiFpkLtVF6kYjss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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#23"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs01PkbwHHEEIpvici1CyXVLKVGuz0fkZIWSbVWohIql98qilZXa91H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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#24"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs4lHkbB3DnU2p6NJFSoY032q3UtpG6f5mSDrskFcug5JBT0WFllauo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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#25"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwd0Hk81PsaB3DE2NNPkxpZ200Ll44Y5fmWa2mRSJ06tiIO2U4LB2khRTE5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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#26"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hk4lXkbB/BjXzvHgxQj1LwtxGg0mY4p92/SSBMjh0YU4sjYu7KNqGm8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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#27"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Xk4lXkbB3B7dj0SMYSZSpSp9LZg6vsrpdKi0KIQlVKhUmQrr1aK0TIY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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#28"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hk81PkfB/BxDZXrq0l0oGNzLJuQXdp6f0o/RymSNlOuRL/KUY7kyPYr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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#29"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hk0lXsXB3DCocjxyBVl6g6Jiq4G0fD9qfdSETJ0qWgQl0LDlaQ03Lpd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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#30"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0nk4lGsbAHCNLZV4y1HKibSKDuk7PhT3YylElNShbEcllVSy1LRokcaW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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#31"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0ms4lVkbB3AkRcz2mE0xhIhEb8Y0iuReKCmiF01pnBJSbZQiUSM66cUo
wgyprSREB0qlpnJMFHmeFVsOFVK07aONve0yz/thXev6fbnv9f9fyzgk2jtM
SUFBIZk+/79HUmsvGFty4Zgfz4A/1gntmZlDVbTvt6201f7aCdNzdUKPDnPB
VqN5ZfIiEqLaP+gCnwuGUmdT1Z9IGM692aEs48LnPRd5GQYkvDF3WnueMQ5u
DYd0/1xCQukmltYN+3EItWRu32tFgl9G/XN8fhyGvHVaMoGEWma0gfU6HhDt
+x3+2U2Cdb8dJdnIg0HZ2LrRMBJKriufe+zNg/zXw6VaESRk2eZPuEbwYOPD
2LYAFgn7djS1BWTzwKwst+rtYRL0Lv2UkDbKA43b/iyv0yQkmrR0jeTwwWkF
aXOqmH6fR/vKnCI+cDRhcUYJCaZxONWlkg8n0xhns0tJeNXywZ7dyAc9nt7H
vypI0I+SXvYT80HHAZuduUdCoH/OL+HLBOB4syuQ10DC95LmGc5pASzZJbJk
fKTzPt607E6aAPSjM7U6BknwfvPK9+wFAaBA/7H0YTqPlKz8tVAAfVz7BKUv
JHh6vA/KuicA8dKKmLc8Ei4LpxrchwQwdNbigIGcBEcHi/SnSAj9CotbNmlT
EJOcEWTjKoQTz/p7qnUoKGkW2pS4C6Ex5Wa0/iIKNP5b25PxmxAW3b+yclSP
gr4wd/MAlhDWF0TZHTSiICEzsn4mTwiyE6Ur1llSUDN4d3oNXwjTn+FBJ1Cw
4px9WHWhCJwKtYs9wihIt2A2LLgmgqeFpTuDwyngvhw3Ci0VgVVy+IJDeygo
VyvqY1aLgFz/R3DOXgrM0uf5xrWIoH8mSv46kgKjTOxsJxaBXukFhmYcBcyc
KKNnbmLIT3Eafn+aAhn7am+rWAz3ZI6tY1cpaBHqpuVJxTDG+fki5xoFuc4X
7ENnxcD6LSyhqZiCX4aT/v6mNgFwRJV9qYQClnnAduslE7D4lUs0Kqegv3Ih
lbN1AkrGuxlBdyl4XpveGlw5AfjT69zZpxScwXGPJsMlkGM5UKfEoWBgWwcj
mCWB1sHEriratt3m4S8PSuBO7MCOkB4KRno4WpeOSaB758GyZ+8ocH1vz3LK
ksBpS920Q/0UzB37vjj9HwkcqPyR83yQglOzZ04ZMyfB0GlhhYRLQfLyPC+P
uklwtyIiR2YpcPPPmLJ4MQnn1X1jUhQw/PDnySvzXk/Cp6BhsYEihkvCaH49
ZxKUs22jfJQwPHzolmknmARRSazXQ2UMAldZu5nhFJDfjqF9qhgCdwd4Kh6f
gt6p3twYLQz2l0y21KyZBgV21w1rEwxWFplJ8Y7TQA1xEyppG9bI7tqvn4Yz
+brjFqYYlN906jzzmoaUAuc7xksxvJ5z4sOL8Gn4ZJ7xRN0cQ/D+vkM9F6fh
uLuLU+dyDGfsc/Llgmlg+n44pWODgeSofHEuk8JqVz9OMWDwzPWpK7olhSDD
EZiLMLT6sPMV7knB4eeasDDa9e12W54+lcJVU/VxUycM1Y2sKjssBf1piYDt
jOHiHfKY9awU1BaaKGRswLAt9TKxeJsMmOrG9bbuGDirbddKFWbAU53p2rcN
Q2FVp6QhVg6HF9rcXr0PwxuvRxEPO7+BR2ON0e4Eet98DZe6zbPw9ZbsRsQ5
DJuafw+IC1RA1ZGvJrRzMezV3S4xWqCIZMliIoSNISJhft22ZkXU35qnvawc
w2Xu+wjDWCX0yC3R5D9VGFwaQ4ISjOagH7oc9lk+wtBSVnAu6N0cpLF5pnj0
GYZTbFlmz1lldLRVQeNsE933dUZrv8tcZKnZriNrxbCc8cb7kHwuKlhTIm/s
wMD6X82DwlIVlM5Ym9hOYcj40Wer9+55yBvdSWrqxvCpUrupgJiPDJq2XDTu
xVBZeTI17sl8VDH+3cN0AIPv4xtJvbGqqJdlwjb6iMHmndD77RI11JLKzq4c
ov+LisjPb0ANRQr65LYj9Lz1i9bFZCxA1zpSN4R+ofv4Mhqlb6eOot7t3BQw
hiH974N4q1gd+SkyQrdzMczzN9TRK9JAH26FhKnzMOyyOpkWGfADCvpEWDfw
6TwhWV7eOgyUYi839hZisCx7wW+rZyCxKDu+QoRBJann42dHTWQQfyNMbQKD
ls2g3apcTRRotsNorQTD2zxk9/KrJjI8FjLPZxJDqnKC9zU3AmnHHwuInsLQ
fbS5Z+MVAoXbMBQjpjEc7txY28omkK3jk1Us2poWL/O3XCVQW6zzngO0N3Pa
fve5TqA0Rl9LPO0ntp39gTcJpB7n9cc52mxx78fYBwRqr82qKqe9N1I4eq2D
QFfUgly4tFWaYlrNOgm0atmMt4D2Vf2J8jKSQM99ju+aoN3XNrn/9lsCWYX9
miin7blcPl7bS6ChnUlF6lK6/88qos7PBErx7HxkRbvdMZX0HSWQ14D8gTXt
/bmq1d1jBGKWM++vol28Qf1w/ziBDBPVKhxo6xQTk1/EBFIr0s3woF01k9W1
X0KgvNt3U7bS9vJhPuBNEkiuYHfEl3aq0sL4CSmBsrk6Af60l+78a8eRGXq/
a5RnMO36u7p2MjmB6kJqHENpB6oW6B7/TqBmNn9FBO2ZYH3Z7CyBBoL09Fm0
/wVQ8hoy
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#32"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Xk0lWsbBnBlyNTRGykSGg5pkHSIbbifk5ISCoWyiSJF+oynI0WTCPno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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#33"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0nk0lVsfwHFDhqL0SCJulDKkUklF7/XbSq4y5lCpSCppoW5EJWkgFF0v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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#34"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0mk4lWsXB/CtMiueknQS0qBSKaQMWXdCgzFDVGw0aEClIqkTIvMQx6yI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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#35"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0nk41VkYB3A7ieFXjSbCxaSsGaGovGeUbQhZKpVllEZlKaJGC0WWkEHZ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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#36"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV03k41NsfB3DJUujOfBWljbq3RK5KXcWNz0kMJRTaLYlElspWSUUormWS
paylRUlK5afSvYokpGXm+5V1SMpWMTtjmfmd+eM853k953neZ3k/Z8nBo86H
FBUUFOrxkM8OTI38wmAuRO0dXjQyxAJpUd1EazwXNuQYl1wcZcHdF1tWlCVx
YV99N4M5zgLnT02uF9O4MP4wrPPyFAuKJOzSv/K5cH9Km546nQ2O27o9L5dz
4aXJ0I6dNDYU8EZf2/dyoee4Z7vRcjZYbjRIrkI8EHnX2BvuYENITIqnCYMH
zbt/O5/mwoaiOp5JkT0PnDdkdYp2smHWjsq2lF08eLzXi1axjw2dh+z13QN5
oB0e3DPHhw2RzKCaiSs84A1sfucUwYaKr4/GNozwINE2vKf5KhuG9LWb7gt5
UJvQv3Mwhw2LgyKv6Y3zwFHZ3n88jw3xo1aMGcp8mBOWEKlVyAZXDSq9ZT4f
Wvgqt1cVs4H/l9g4gsEHjaMpY+JnbPgz0fzQk3w+SPeVB/d/ZkOywZzX6jf5
cMJzbm9JKxt+NvzS87nLh9NfewOD29lwT62wc84TPpjH67z7xWHD8mRV14h6
PuQySiTN39igx6SszAR8eAJRTo58NszJDNZ7aSeAq70+zBF1EkL/sjs711EA
/6x1Djg9iwR285LOoy4C4Et17yrTSEjTbr6i5yGAsDkt27Q0Sfjt6t+086EC
KKx2PLNkHgmquTOk1gUC0AhNtR75nYTx6zc6GgUC2D5PoBNsTkI9TyfpikQA
VQPKIf1/k5BllWbuIxOAu6qPoacFCWu/ncueUhOC5MJA7RZEQqC+++7VS4WQ
eyqtS51BAqd0Lpm5XQjWujlxNjtIeFWZ3HigVAi6P2sH83xJSFVXivzziRBW
6b7a03eYBDe30wbjz4QQb13mZ+xPgmTKPyG9VgjnU8tCKgNIMNlky6jrEEJ0
9m6vmmMk3Hw7rWalmggkUpM16ZEkXKAinot9RXDX4y8H6xQSunZ+pB0IFEFM
n2P3jlQSTFv0fRuOiyA6pzLIg0lCX1urZl6UCKonPePC0khgdJsHbrosgs+X
DlVmZJKgPCRdnPwfzu/mOBXlkxAnuxC3ZI4YpiIbpVqlJHRGd7f/oyMGJn+m
q/IDEtYpblgjXCyGE9L1DQLsb0qDnDoDMQyoBs39UEbCZjX79YEgBn0PO8+T
5SQoatGGKo6IoeLlnZO3XpAQY3jFaVu1GNSdggO8Gkiwc0sZNXgrhoab30/a
NeL+UmOvqb4XAy2MccP4HQl5vKMjNa1isFy4wGGsiYRnz+yYZlwxnHmjtSTm
EwlcxviH5bqjUC/yKvVvIcHD291x2plRsDt+1yv/Gwnmeb87VGwYgyrN8Jmv
J0kwMmCeO2k5Bh6KsQfDp0jQrRh/ZG49Brb9C+bpS0lQ+sTSfuk0BvfL3+cm
yEh4Pz36y1vfMejU1NKxVqTgQEBnaFvGGChFmlzMV6XggnlmziR3DMYfFPZ0
ERSwW1UGrIolkPjLn1H1BwWOWS7VhQ8kwM1+YrV5GQWNLtdzFMolcOJIH/st
ds0HM4eqKgmYbyov+7icgie1gY/NKAlUeaUGta+gIKOMHbVaJgF1/VTbTiMK
diYUEIt3joPmzmOWGesoaF1v+rdEYQLmCrayBq0oeH1bz7dJZQKMvfWknpsp
eDBbPe2axgS0n7R424wdN9LdZzNvAuwG+la9sqZg9Z3Ey5dXTUBrlbLvJQYF
idqcwZUeEzC8cfe/i7dSYC6KverxYgLqx2hlou0U5D9miV6HT8JWpG953Z0C
zR35b9eengS96nCBBPvCiF/2zehJ6A9ffMjFg4JjRgoWsUmT8CAw7KyyJwXW
RcZxVoWTwE3kMH0PUDCUnaRZ3TQJ6rF/HFzoTYFpjM2qqt+nIM332P49fhR8
cnru94w1BScYrumLQigoL1ianNcyBdrWx12Dsa/+SnoYzZkCu1ylz1XYnkke
YrvBKUivPLPAM5SC4brpcW0KUiiuNq3IC6NAw9Lx2vgqKST2s901TlCwxai3
eWOqFOaXKE17eRr3MWPW5uqtMhi9u9roTBwFrMc/uInbZTAXzYuvwv7i1ljg
vEsGHFOvUhm2rOzieK+XDPbovw6Miadg417FxyqnZJDhf6zk/AUKKopH9bbd
kYH69xUOUQm4v2XHz/2YpoCCFoktHZLx/nX73SM8FJBOna1FcDoF/jq7RXrq
09A6g6xFv1+jwC9yRvXOumnokYZhVmsxBQU/u/10wxXRYSJoi9NjCjbXHvSM
1JuOEr7bdPg/p6C+ODfRs3060tk1rVnhFe77+jiz7aISuvIURdu8oUD3Nq2R
s1kZUQOHQ4waKTCkfXIOnVRG9q+mcuw/UBD4T8XT/LsqiFM4OzefRUHKbJft
zt6qSNJnGlpJUfC9VOtNLjEDoQPfQy1aKCgtjU2I+HcGint0Ah1so8D1xZ1z
HeEzUY5tQJFvBwUm7Tzn5qVq6HH29xFVDgVcFf7evV1qaFLfGphdOM96nkVI
ijqaKnqT19iN32NgMHihmQaizFbVfv5CQXL2cWq7QAO1u+/fzeqhQNVNV3t+
4SykZJnIy/5KgZdRbFKQ+29oYG9MrEsvvs/By07O2jTUoTTf+xc2Y/1sUyUd
GkIWt46NYB/UyFhYsYCGTP1bo3jYORWZgzpLaOjs8k1pImw19ezYnpU0dGF4
2b0p7KEn154e20RDDQca8mZ9o+CecqkuM5CGQlY1JRphryx+O/KuhoaEam63
fLHP7pore/qGhpaX3Ljgh82efvi3W/U0xJ0fd/gIdqSHyp9RH2ioedP8ZcHY
9bNtjhi101Do+TvMcGyfszXfknk0lGDSuzQO+0Nx18/ldDp6aFDBuI6tcq6t
p9+SjnqHGcWUPL/QbLYNoqOFt9ct+oxdUJttfWMTHbktpl9qwV6vtu+OmzUd
XfK4HNKO7ZfZHsjaQkfX9NmGX7AbSjpGK13pSDPzgd8P7ORWzqzUI3RkGmK/
aNp3/L9Nvpqty6IjK2ZTnAF2cUl3yj9X6OhzjPCRITZaxun5cpWOGJomXSux
g+e1Jqbk0tG95yNrjbEbpe/b+q7TUSIrmjLBjn33/FR2CT4Pf9fQ39hCn7Tn
0ld0NP3jgwAH7OYryKzhBx21DTM6grATztwu3PgL7ydu/R6Mbe6tplY2TEeK
X8NGjmJfN6bas3h0dJ/RJDuOHfjmcJTPKB2lR6loRWArClJfyhQJlOZLaJ7F
Nnbk2JjOJ9D+5sq9Kdg9a60eFC8gkFXIUUYqdobOHe1FiwjELtxowsSWfDvW
P12PQArnlqqmYdeeVkpkLSPQUuaKogzs/cUrmwLXEKjcJPp5rvy8SpHON+0I
1K/pvaEY2930yrepLQSqVdaakNvErzxijz3OC5j53z1szrvhnFmOBPLpq7S8
L19P9+494YLzNLaaPcTuXOIQts2DQOuGvdX/h70a9LJEoQTS8qSWvcJWPm6x
Yns4gUbmn2LJ3X5jX+W9CALpNR6JqsaOV8ns8jxFoA12pp9q5OvvZ+o3niVQ
/I2Io2+w49wETwsSCQT2vcmN2C2n6tpsrxGo49RVGwo7jGVb2XidQCZJbT/l
phs05DjcIFAWxza9GXtr67v9LrcJtJ5byvmM/a8pi+NRQiDDgBK/Nnk/go6e
8KcE+sJ/u7sL2z+IN3jzI4HmfXLP78dWeRPSuJxFIKcMYuUA9o2FwnvFbALd
iZc9lbvznTjgYTO+z7mkj4PYjoaTvyo7CFRYGiz6IX+vfhU+q59AB3Y8W8jF
/mCZwHYdJJDiVosCuQOyZj5pGSJQV6aiLg/7lo1GGOcXgRqLnRbzsbVvEeIB
AYFEdtLZQuzHE5c/B4gItNf7ElNuJ5c5T4fFBOr5dEhNJO9Xce5JoYRA2Us6
p+Retu/qnhMTBAqoORMhxq55pGM2Pkmgu2t8huX2mJmrc0ZKoJvvmYdGsScO
LByXyQgUI1TolPv/SONdsg==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#37"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV1Hk41XkXAHD7lvBLDF6ypUQNiXolzrdFTV7CNU2pkLRYQolCSU30XsVr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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#38"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV03s01HkbAHDEuBY/mzu5rZKy3h1ar+vzpWxxGtfassJSWiVkcimxdiWN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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#39"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs41PkXB3CXjGvGl9ZtRctSxmIf2UoX5/PTurZ+psm6bBHRLhUWUUnZ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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#40"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hk81fkaB/BDdsIvZWmIDEYn0Zy0kDzfuaZsI1vLMJakZMkaKqM5g7io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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#41"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs0lPsaB3CkoSJeWy6lUGmLnNpyiC7fX6mUS0mJ2t1IjlwjJaqjbUvT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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#42"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0nk41fkaAHAMx57zU7l4XE6iLNPUNSrL1fuddDKVhpCbChFdW4oQIleW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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#43"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV1Hs81PkaB3Aqxi38ylqsUEkh6miPXJbnW45sJLdKCBV13K3cosQhYk4l
2oODGCytld3SIl2NkFyW+f1+ozFmJjOHHZcQwxRT2d/543k9r/freV7P6/nr
s/VsrPe5dXJycrFU/b+3337CbH5OwmW/uS3z0yzIj5xvQVvZYOtVI72+zAIr
v6DYRhs2JEiaBuY/sGD40MBOPU82HC58//LoKgsMtjWUSK6wIVMk3i+/xoJG
zvnUOh4b6hsIf1slHPqcBQ5qJcNgEPpR9kUXB5rRQOcbdQ4YlpWH6NvjgA+2
67Qac0D/n73Zku9wKE//ParIjgN14cb7ehxxsHpbpnX8PAfKTK2dIw7icKoi
IhR/xgGci/EKDuPQpK+0YSBqBMImd7rG+1JzXSenjl4uaD9ZYFfG4WDy2rq4
aowLxoEs1t/icVi4aDaTIeXCFaJshpmAQw4Huw3bRqEvWy6Xl4zDg+Ix0dOU
UVCzMu+TpeGgqH0ls3UXD0ymvG5P5FHzTW3Mezl8OBLhq5rGwMFsTyYYlPMh
9lZuHl6FQ7Wb27P8B3w4EGBRZlKDw49X+Y8u8PggYEgze2txSJLK37exEgBj
1vQX+QYc7LiuFZ18AUw2BPywpxkHkWeMQ4zeGNCX6jNKenCI1JHTy4kTwvrK
ex82vqP+pRld3pkmhLvGlfQ9szgwpCDoyRWCO/pZ3nMOB5JMr1ZlCGHsB1Rz
4z0ODgVrZgV/CGHrxrg/ZUs4aKis2Zebi6CLVJyv/YzDQ9nnwKYJEYgVWnzt
1QmQCWRVAr9xuLs3+diT3QTs2iPwagsdhyBeYmWhBQEn0tvlf4wdBxVG/IFw
SwKaDLPPHM4eB3xKdENrLwFhp9W3/n5/HGZ8Ek+H7CNgWGjEyKNNgFg7p05k
S+2PO1d82zwBL9vX2Ucfovan80vpmmL4htYcyg0kIKGscdZdXwwa/cSJ8iAC
0o/0IWyXGEJnfFsDgwko+lVRXAxiyO+M6BacJqDrQtq+2hgxdPJi9nJDCNgm
i+h/0S8GoUnRQEs4ATzVQ1+Wcifh75p2z1QTCfCy+HQmWH4arsW+LXSmE/BR
QTs0ZfwduPQ5We77jYBL23uG//zPPESsvOhTGSDA8TvT68/RAoylNLCipgiw
yLM79/DOIjyn29LH5UhYZVSP9koksOOm+f2bX5GQQya1Sc8vw97WyV97TEn4
l1mxxxGmFMSL6NSUHQl25dvdW2w+gm3JgvKoGwk4R3HyYP0KHFDLfLE5gATO
fmv7FTkZ9Cv3pVmEkXCnibX8MvETnNruZu2bSMKQR1vYI9ZnSH08fbwjg4QO
pY1OTNc1uCwejHC7TsLh7oDApCA55KJRf41fREK4ru+ykao88qrjZRsySAhL
VWIe75ZHycH6ZwrqSah49zbMMHEd0lqxHhI+IMGp82xwqtF6lHRvMKW0jYSe
+rK8YO569L148SKdScJVxmr+yLUNiNvO0CnsIcGwVqOX76SA+g1pykODJJhp
DHnHf1JAR7bk+BcOkxBFb2m987Mi4spa/It4JNzY7OPpHUJDzKwqIUtEwkTj
V11lmBLa/Tj5xNlJEhobs3KTniohA8djhhWzJBx7cjd9NFEZDefcHNCUkGDF
XfBmb1NBYrslm8UPJLxXXPTzE6ggA9pdPu0zde8fOg4XbqiiEFcdTok8lVOT
UzH6tmpoycNBcVqBDdf/G0d6StSQcbZ6T7QKG2inDLX1qjaiKKuT4VfU2XBm
d9a/owPVEc8kXvPFJjaYnS308NbWQAXfGDC6tdlgXv9qvq9DA2k0vboUrscG
xfQRodhRE6m55IXZGbBhk5XI9tsiTWQp8apopHKUXYxsX89oou7/GQ4uG7Mh
d0Oqd833GCr1GdkUsYsNb1K6R1wqMZS9v5Okm1M5y3J53MvA0JBadUkJZU3T
16Xu1RiKa2f611F25fQF+NRiyN+hZ4RJ+ak1ix/UgCEtkazjI2WGZFSY2Iqh
W1s8D57fzYbw6IWpmkEM0QU2H8CC+rfrQq8JC0OvhmlX3SlX6y/9Uo9jKMPd
WCOAMq9PGvkbG0NO212MkigfNfs0+3gUQ3ahjpb3KFuJFRdZYgxVZx9c+dqS
DX845uLHpjBk8n5z5A7KkUXKD99MYygrw2bUivJPzmoJ/FkMyS5ebnGnrP0T
Jp2UYKj55srJLMpNssLhyGUMXZqLfnaLsoePVuucFENCBxujCsq5676+uLSC
oXT1obFHlHf4l5xMlmFoAVU4dlPueKBru/oJQwldL0sJykHKZbppXzB0bgkt
j1GWndZfXVvDEM1E++gc5b8A97VzbQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#44"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV1Hk01XkbAHBb7k3i/oRsE7J2VbyUpHi+J2RLZJvInoyyRXhLhUFemvBq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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#45"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV1Hk8lWkbB/BD9u14jI5lZBmaIkspZRmue0iFLFFmKBpGxt4kFAqRdSa9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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#46"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVz3k41XkXAPCrsmX9YWyvUMjYjSJLOt9nZESLO9e0SClZhtAi9zbjLSoy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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#47"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV1Hk81fkaB/BD0RHFjyzHGAozinq5lrLF8x1Ctku2rrIMlVEknbHcSCpu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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#48"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV1Hs0lfkaB/BNYuf+OuU2FDLJlmlyaxOeX5FOLpF0FaKScmsaJGc6qm2M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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#49"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV1Hs8lPkeB/BJYtIUj40iisppTZSUovD9ibQly47Vrs091B7iZF3nJI6s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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#50"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7VjFGzZr5kn7UIlfGnv2XrG3KJG4UsZwHs4X3y64
cqXxJTifXeHsket8N+D8jUI7D65puwvnZ0swSLUVPoTzf9/7vfBe5BM4P+NV
/6wugedwfqDun8R4xldw/g9WsZTKJ2/g/GrlE9eeTX0P59vZaPbsc/gI5+t2
WqVunvsJzv+1YNHtU58/w/ltV8p2fkv7Cuc3ak339zn4Dc63mqPsu83iB5x/
6QbbC6eVP+H8G+Zm1j8ZfsP5czdd/Hq49A+cf8F/Z8aOi3/h/EMcvM4Hvf7D
+Z7HomPL4hgcYPxMyfCvCtyMcH5GFcfB0GMI/rw39zPkS5ngfOcjSfFVCsxw
/omVszvjbyH4LQt+9d9sZ4Hz5Zfyn7rrzArna/FfCCr+g+DndG3bPncFG5zf
KxwcEJTMDuc/XSt6dLYgB5y/dm1zR9keBD9k9/L626WccL7RrY9BV5W44PwP
bJ8iI+8h+E9dJGyLernhfM8XL/NkLHng/J6ZhVcCPiP47DHyYlILeeH8RJ3m
7txYPoR/kib5B4nxw/naK4+/P30IwWerv/nwuZ0AnC9k9MjSZBqCf3W6g+XJ
1wh+B0tV0GIPQTj/euWxm+7zEfzM3I8vF59H8H8nyPz6/x/BBwCauZa7
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#51"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV1nk8VF8UAHBjmWEMZlSibCVkCamIH+6xRZukUgotJEqJSkWFLMmSQoSy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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#52"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwd1nlYTV0XAPDm+da9SYqkDCVDwltErFWJIkqINFISGg1JRZFoToPmmSIp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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#53"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0X0w1HkcB3APWRad/RHlRria3FHKcVd5OJ9PuNHDFVbnoS3KnbhUl4ok
TXfHCEV3riePsXShc6VuImsKJ3no5Ge/WNZDeQh7ImEHu3Hf/eMz73nNfOYz
75nPJyE/8kM11NTU3OmoMqDaTc/aahDiAidWT8pYUPQp8vsCh6C4YnB83rwN
wmVXMlN4I+C8q0si/qUNfGyVh4LVZRD+q2tSVV8bzGmZfH92aBymk3/KnrcR
w7m1DR1vrk3Co+PdB+PCxODqYn35CU7BuNUEbr8lBttkp9CHOe/BY0A+mdAs
hoU8obRpehpMFhKtct+JIZFEP5YfnoVMO33tQUMCP9vc8PqmRg61wZ/aGm0k
4JS9dvejrXOwrcpYx9yTQJuEM+pWPA/CsrUfhgUEJFs2O8+rKUCaeD4l9CiB
nAfs7D9RSkg/kluae45Aq9fj8Ar2AzyPl2HZRQK1Osvda3YuQWFWdOuLdAI7
6gUHooPU8MjVN3KNbAI/mPrPWuqpY6pknx+/gEB4rE7Nt/XqKGS32BmUEMgd
7w+3iNLAjvah2MP3CLjXhQTHWmqiQ8Zo16uHBBqKs5KDuzVRq8QvQLOCQELe
wpWui8sweL3th50iAha3DZp63bVw4/I/9LyfELAxaOWfUmrhzc99QtlqAkdT
HpXnFHHQX+1lXEstgVQjX2/+d9p4pvI3bmEdgeFS42dZjA6yutzAVfUESkvj
k6KrdNC8d2We93MCe0V3LkijuGhq7mYd2UDAvnuK375GFx3Srpj6NRJ4x3kf
GNinixoxpzjWTfSex6qvTqbqIU82bN9KvWN07LiZoz46C0W++5sJXM6IJN7T
+pjv+rSol1p7v4XJx/nL8YRA38XjBYFDG+IvHTvwEYo2NAuF1DYh6V58EwO0
LHWZfEe9vvj5ZHOtATYKsow2/UuAc6Hr9YgrD8Vih6BwakP7AccvrvMw0i6j
8Rp1+w10bPyPhwPadf0i6qRlsfyC7QyWuEv1+6k7z9Z3ed5icLTkxcwC9WnW
s7Ipj8E59mmYgppn3Zi5W8hgUWVIt8o7Jc0C39sMsvcrniipqzazvUF3GbT0
vBu/SJ03LX0dVc7gn77SRfUW+v9jU2MFLxnMefVKpEPNeXayyYplsL7ny3Vc
aqHZTElxG4P+PtvSVO5plkfca2ew50RcsC71Hhvl20opg32rkxf1qO1HOO/Z
EQbHgj7bZEDd4prUtneMwcAC5e8qR1znPuyU0f2ElDmVC7/WP937lsGrg+Jq
HrVJISMfnWaQG7ZmjyH1A0V6R8QsgzHjDfdV9vJdUT4hp32u2hgZUSdprIyZ
mWcwTc+yU+V1+24GnFEweMfp760rqGvLTB0XlAyW7VqWqXIQN8v0/CKDTsd5
CpUVB80WlpYY/IuVCIyp/wdXZBpD
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#54"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0H0wFHgYB/AlRBG/OylOw2VqRuq6o0v08jxDRa4Oq4TKptqOESErXJ0a
HavX0U0cTlgkOdMR7emqGaqtlmFffl5XTM5Z5CUte9l1uZ8/nvnO55/vzPf5
8thpLt+Qw+HsZLeQwb8vd/MK7odzoROrJkflEL2SY5cR/xbe1/R4pa9XgL5P
X9IXOggnh75aJstSQOTojfzLVmoYrCseD2tXQOCGuQiewSiUjRjIgu2V8NHY
5kTK4Bjov1FHnA9Rwo9OrzqGbk1Cvc/9F+5ZStixzfnqU5yCiOT5aGuxEjZk
efIfFH6Au4oYnluvEnTFIpVUowEtGe3V6JWQQZMatCdnoMbXTTxgS+Hiulz/
vY1aWM27ctTRlYLnb077Hm75CNf3eLq886Wg6DIZ9qqchbzbaV9vP0yhy33z
1lmOHqqSE58NRlMorJXPPBPMwQ99W2dEqRRk/g2Rf8r/g9i4kdM3Myg0mVp4
N/rNQ7a3Ou5VNoU9kkNHksI5yLfsG/UpoBBle3DGcakBdlweipoVUYhMNW08
IDFAaVdJ2OZ7FG6P9Uc6CAzxzm7VFPmDgvfzY7xUx0U4uKKFZ11P4VVlQRav
ZxFKsLm/pYHCpWLdje5MI/Stz40rekLBodxS+sbbGCtjp13cGymss5Rxz8wZ
o87CrszrOYVTlx+KC++aoL1sl9MjCYVrnwcFcI8vxlPpN0rMX1P4p3r5iwJi
ium1Qz3jUgrV1enCpMemyOE9zcxqobD/r4o0lcAMB8cdxBatFFx7prjtq5fg
hdqNX/i2UXhv8iE0tG8JigacX56Wsb6dK7cnXFuKcf1OZjw5+8fwSKy9hzmu
SjmY76KgcDUvngZozHHD1ux9Y8yLDzvY2JVYYIaRLFCopBCxPv1KzJFlqNsU
M2RH2Z5jN/25NpaYXZFnm8vsUvlysrnJEp8drKrXM5ukdb9V77BC384tx8Pa
KXzmOuCxKccKcwR+RhXM7bno8fqdFeYF1F0fZhYapXJLfQn+/UvZgbUdFDpT
JN0+RQTj2q4dDmFOlPs8khYTvDjetD6U2cr5df4+EcFZkjK3YL+u5kNB5QQr
S6PyDzE/3ix/E15F8F7wCVk4c7FG9VYgJiiUGK7hM0fFTI2UthH8t/59Qjyz
yYsE6Vo5QcGabrcEZpH99L1KBcHJye+mF9zbrI2+306wvE5+JpH5+3Vz449U
BL9t5secZXZVm3yQqwm2Wk74nWdu3SFU7B8hmBpfaPQTc3SO2YPOUYKSW6on
Cy7bZZ74ZpxgoKfxxgvMNmVEO6wheC5puXk6c63+Zkf0DMGieK+mBfsHWYsn
tAR3BXGSLzELDVckT88S1HZtHPiZeU3YryFn9QQXG4lyMpibamw9dHMEK5zu
+GUyh5sV2J7/RFCTuu3TgvVH7XXz8wT79/JrhMz/A82OKUA=
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#55"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0H00FXYYB3AuLtdL7s9GdOzcu1Q7os5WjVh5HtfUSNSlvBV1V8NuchQq
tSSlmxFzDpaXQrVFc4YaqdbSkLfSdX/eXWLqohchTq7b7Lc/nvM9n3+e83yf
TyVR4v0cLS2tTWz+z1bRjLahbRecCHzzycS4HPSFj+u6FnWD8+utp06q5VBh
VlP7W7ISTE9edQLvdpBaai1Jjh6Cy1c05mtz2mF+YL5oIHAEwng1xahsh/Dx
9NwUvgoSM+NHzRYrYPsqzd5Q7XFY6pxxP85bAe/1LPYdG3kF5ieCNwacVMBx
m8bOF1kTsCHf5NDQNQW4bLBNvY+TYLRnX2RbiwJWnXfef7NgCm5tuWFi/VIB
6sLivubpaXguVYTt5VJIpnE1s9/NQErdvcVZQgqJK3N8vGpnwd+nPMLBgYJz
vs3WqvXvYf37ouFJTwrt3dxRUckcdPI0doO7KHQ7Onw1pzUPMuGAXZmUQkGl
fObvWA34rX0B/xyj8NSnJvy2/APsPA2KgrMUHhqYuNV6LgDv1QubngwKHg3B
u+NCtNBjj2DdhVwKEVb+M0IjbVQ18ud+KqYQHm9Qu6NBG4U7o8pdSylcejUY
Lojl4BPi4XGxnIJbnSQ0XqiDLrkLpYIqCo0leedDe3VQJKgUHrxL4UyhOr3n
nC6+1N0R2/YXBcE102almx5qzAIHtOsorDR9Kj6s0cOqwyM1xY8oHEipqi64
zsXIsYY/i5oppH3ku038rT7GKbMeJD6m8LzMvD6PGOCl5jqboTYKZWVJsrh7
Bjia+iF8Sk7B7+6vCX2xPKxPDzKaUFBY0zsp7lhqiL2S0+8yOyi85U4FBg4Y
4naHnrPLu9i+ry03HkozwtOxouvR3ewfo2MHrZ2M8cvljpOZPRRSL0bTbdPG
yG3jV1zvpaC/S2CxpMgEhfktE2l9FPbaJ/0YuXsR+heIkiL6WR9Jpo/YwhSL
Vvd7f6akYFfyaKLloSlamuro1TFzE3qGVC58HB7hBAQNUDBbM+y0LpuP7pnd
kk7mjhx0anrJx9ZTjTGiQQoy3XjxlW8I8ot+2VTK3HWsoWfzZYLGkWHqBeYY
+eY7zYUED/BkEu1nFPi2Tblbiwk23Rpv4jB7drcE+14jqG48kq3HfM9Brgy5
QdC77e4KI+bC6b6h2GqCx0ddl1kwR0ROjl1pI5jg/zbLjplbf6h5hZygl4av
smcutn5XWtJOMEOe4Liaub9lVvp7B8GoMx6dnzN7r9S8vtNH0M01x8iBeY2K
OyVXETy6LHIHMj9xkbX7jRG0Cc7Pc2WWZvNudo0TVJwTDImYr7obxyhfE9Rf
bfO9O7PFVTI7Ok2w5IJtjCdz5Xxmp3SG4G1/zh9bmH18P65+M8vuVX0x48Us
4yw++m6OoM6D7MM+zMuDfg44Mk+w+k5rxTbmhxVWTmoNQcNnQRPbmUN4eVY/
/EswSeZq78s8v8davbBA8IhxYrgf839u7C0u
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#56"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0GtME2YUBuCCUG6y9hPl4jDgOoggzMlQBjjPUTRsKJa1EOicoiADwlBh
ooKi8xIEhODYJijCkGqU28RKRJgxghPlEmbLx61YFKfcRKCUdkA72bcfb948
f05y3pVRB0QxxhwOZwvL/31k5sPKHV6DcFwysWJyTA4J9pzlGUmDUFiXPHFa
Iwf9gP7qgOQ1+I78eMIvWAFxY3mXs/nDcGOqcD67QAFfexr2RhqNQbPytL9h
QAGzprb7Ul+Pg0DqYj3r2AnHBE+7h36dhO0vWg6EhnTCxg1uOQ9QDe2FQvsn
pzrBM8sv5k7xNCRbnXNuqOiE+dKy/laNBjZLhXMZHZ2QQQ/X677Tgr5saYyV
uhNOuRcItzfqwMguvU1qTcHviiD47uezcEF8aq2LGwVFL3dkc/kc3BqM5pls
otDrs95/jqOHkIjTYe2hFIplcu2jFAPwg2/XKmMpPBPWx92T/wv896vXSY9Q
aDK3DmgMWgDLgCS/jgwKXzXv3HV4NwcP7u/J0/1MId4hXOtsZYSyByn7VCUU
4tLMG8OajTA95JJkZzmFkvEXcU4pxliUseKYlYxCwJ9RkWnOi/DlBe4VaT2F
p+VFWZHKRbj1XE6C9iGFs6XzeX3nTLB462yx6RMKTtd5raoAU/RuKv1Y2U7B
nfdM9IPBFNf8s8x7VE7h++y7dcU3ufjYZm3k8m4KuTbiEFG0GbpyDC0CJYU3
1cseFxFzPFQyLj2molBdfSbz8H1z7MvJ0sS+pBD6x42T/SkWqCjqu+T7NwUv
pVrU9ZElRi2bOJr3hsIUd1oiGbDEwJqh6o5hdm+L/RfJuVbo6rVdXTHK9hgZ
3e/ouxgTfhd6bntLIedSEg3RLMZ8zn2f5+MUzL51sl1+1Rrf/pITs2qCwl6P
M+cTd32ART+BLHaS/ROVLxTZ8rDS26z2+BSF1eVPJtuaeBhxtcovSk2Be7Jv
cHgjH3v3hHvCNIUlXq98vS/y0T7d3kXH3FWAvi1v+Xg2UGJ/UUMh0yRNJP2S
oKRh0bZPZyj0pDb3Bf5GcI2xwLyG+ZA8sKG1lKAyTLlSxsx3a7kcXEaQt+6E
Xy1zUG/bTvF1gptac+PuMd9fL1ftriQ4W9Vf95C5VNM/mFJHMEZUJZAzxyeq
R6V/EazPffWZmpn7OLnVVU5QLPbx0DCXOc5UlCsIXn6QJdAyP2/TJdzqIhhU
4MabY97hbnjX0E9wQ0O0kqNl+w9zp+XDBG29vDfxmTs2ZipCRwkWPy11W8Kc
cNHiTs8YQZW7DVnKfG3r4kOqdwR1IiuVHbPtNaIb0RD0dw2Pd2KW6fO7E7QE
TQknaCWzULy0bkJH8GGjzE3AnGlsd3RmjmBYos+QK7PLN4URR/QEa6ItH61i
brrt4DtvIGhiN1rizrzbosgh/T3BgyY01YNZv8dxfmGBYNfNNvEnzP8Bg7kc
Pg==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#57"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0HtQE3QcAPABMkFR9gNBIDoREgXiKjJqmHy/JxpC4GAaOVGeaXiEJC91
atSpvD2KQgtFJ490CplQwJATJQFBK7b9psLAF+JgigPGpjCUfv3xve997r73
fS1NSBVuN+dwOGtZ/J/LybvvyFY/gAOi52/qtHJIduK45Ox+CKpwIbG2U4Dp
nunMPdFjaGmq9P90hwKStMVlBTwN7MoYHAmvUUCk70x8rJkWKl1b1XKdAl5a
On6x7/EzOOkTNFLqrYT9HjduPynVwdXFceG7opUQ+LFX0RUch/xQXlRZgRJ8
8wO215dPwGFt/gfdl5QwLalQd+v1cL7H6b4nVUIOzZIZdxjATZ2YlmBQwnfe
xwVh14xwPWY0ikMoBJz0CG/46CWMbG16Ve1DQXGXO7xGOgWdcbv5vWso3P3Q
f9UUxwQ9e69kuEdRKK+TG/7KnAEJl+/bnkShRyBLapK/gj8vHuzHvRTarBYE
XQudhcviI699cymEdERvy4rhoCx7T4zPTxR2On9ucJtvhgtP13m+OEUhSWx1
7bMOM6y2VIoSpRROPbuftCTTHFcIzRrm11EIup4QK3azwD7H1r4KGYUb0hP5
sX0WaKZqzZ66SuGwZLq4N3cOmkUmF9l1UlhSbds9EGSJ15drP5m8RcHbtkeY
PmOJsC/V3F5B4auChsbyc1wk77nnbLpN4aj9xghh4ly0jpPqvu6jMFTr0H6C
WKGVqwOoByjU1h7Ky2qxQo8Ekan3AYVNl89mqzOtcat2WW3rIAW/vnGhyn0e
2meu4614QmGMOyES3ZuHb4X++lw8zPqtdVqddnQ+HpPO4e7Usn8Mj+xy5dtg
jkbm7vKMQtEvu2mE3gavhJc2t4xSmLt1iaPLmQWo+Ts410lHIf7tQ4Up2xai
emH94Jdj7J6EEoHQ0RZD/tjcXjhOwUfaqbvZZovmsdMx30xQ4Gb3PtQE8tD1
bMSZJD0FO79H/JXHeFh14VyAzyQF1XHkdz3loSZdqFYx580RCyvXEyxKedUn
NlC4s6+jN/g0weHS4hcWRgoZ8uDmbglBwaiEz2XmeXWVhVcQ9Or/QWzFHHr3
ZvTGaoI5rYumbJhb/OUDMRcIvr/+t2EHZole/TCzkWCWoqZkOfPOlPGRyn8J
zgzVOIQyc9vTuj3lBHVlbSvDmCtcJ89LFaw+uku4gbn/pjH5oopgyxs1hULm
Dd4zo81qgq2RqrEtzH4a7oRcQ1B5wCc/mfmfwDzFphGCPzZ8fzyFOfmYdf0d
LdtPoKtKZa5aZ5MxMErw0fmylnRmxypiHNYTXBXWdH8/c52p5HaygaBnh3Ho
ILNg46LG50aC8b/7Pc1mzjNfvHdyimBhb9XEIeZlW37evMdEUObcP3mEue2S
M396hmDTLTtjLnOM9Qnng6/Z/LQQYz6zKc51enaW4GDBt4ZC5v8AGkcqtQ==

        "]]},
      Annotation[#, "Charting`Private`Tag$478878#58"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0H00FXYYB/Dr7SI3/KoRR7vksOWlNutU1DxPYZqFhhqTrFvKSzRCYk5z
yEtvWicqZt5y2rVsw05iWrsawoZ7789b10ukcUlyr/eX7Lc/nvOczx/f55zn
ayY44xWkyuFwXNj8v2un1C+6i3rhG7/XmybHxFC+rlp0P7UPyEdd2T5zYgjb
yDFOjRwEGy2XAbGzBJb6lwr7/YZB+HLC3vy6BILHMnMu6Y/AfZsNK6RNAp/b
Lh8LVBmD272rCiOeFOY1DE6cH34FK26hpul7pZBg/rTz36xJSDu149sPIqTg
uGfLlT9wCnjb1w9duyMF2wyHoMo8BXyiy+9reiSFxYIiWbNSCfkC25s1fVJI
pbHVsydnIOyz68HNy1JIsrrleUA0C8/Ny0IfG1Bw+N7c/cGueeDZivQmt1GQ
dHNH9wkX4EnS9m0rLhS6d+7YvcBZgve2+rae9qWQVyGeeRKzDHbRASWHQym0
e1YHPxSvQK9Ayvc4T6FOa62TyG0VPOI98trTKHza4B8Qe5SDpUXGK8k3KYQY
fTFjqqOCxXaph8zyKQTHa4kONaig9tRM4BkhhR9eDQTzY1SxI/JvHZ0KCk5/
CQLjTdXwsqtqfGE1hafC3IzAZ2oYcrJEpiKikFKwmNmTpo7aJ041WTdS4Jfo
Nfc5aeD0nMTX8h8KVnrtXmeXNXD8iHq4QELh9KUHVXk/clEuGUqt66Rwdb33
Qa/jmvjCujJFVUbhZdk79blECzOypHGZ/RTKypLTY2u1cI3BxoFfByn4/H7v
gixGG7ktLcdrhynYPZvy6ti8BtMcbKnrCIU3XIWfX/8adDHdw/tTzu45b/w4
6qoODhVZmrWPsz5G5REm9jzM0dybUThB4cqdSHpQyUO5T0NX0CQFzSN8A+PC
tSgId34y8IbCMZvky+EBugghv+30ULB/BDc8vQz0sK5+UC1TScFa2DjZUqeH
054Bm3OnKXAv9AyOOOrjJX2HhPwZCuvshuy3Z+tjy89R83GzFDpuoX3TuD6O
57wp3zVHIV093qt4P8H9zol8JXPX+YYe13yCxe7Fo9fmKUSLXWuaCwi++8g5
4Ttm/S1NOe5FBJOOlPFuMrt1t/h7lxDkJHZa32Gu3SHuO/oTwfizt/2LmQuU
ssGYKoLe9f5JVcwh4VPy4jaW39cp72fm1kc1W4oJ2jrHHR5kLjKZLhVKCD5O
UopeMPe2zIb90kHwwPNzWaPMHlbLEzUygsLQxq0KZrsRrkI8QrC0e9FKY4FC
q2O6xEdOsPFe5EVN5rBs7cquMYI93s392sx3XXjRfRME7QTm13SZDe6S2VEl
QZ5F8oAhc8XSjc6wGYLDpYYfGjN7em+oej3L8i43kkyY01UN46YXCH4t2c03
Y7b48rbvuSWCm9rCTpsz15Ub2S8usz7mkh9aMB/VzjVKfEvwbWuK2vvMS1+Z
LK6uEhTJItytmP8DNXItug==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#59"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0H881HccB/CLcER8rZSWUT3WD7qtaQ86mfdbasZ2Hae2kCttNWaVLhTa
o0eR6YfsYZUfTfkRdeqWsvnR1KZ0Osr1vftwfhztRH6klF8dp+yzP96P9+P5
z+v9Y9GOvaKdRhwOx4/W/73zjKwuMrMBDgW/dBgaYMHzje1ZruAhrK/WS2xf
sbAmZj6J4yiBNHa3+hirYF4FI5WuVsGa+E+8+MtVYOb0qFYzuwVcUya4bhIV
3LCtqrmW0gGaUcWZzaUqiJrPWZCyTwdd7iFGW3tVYOg05HcGd0Ox1ehVBwc1
RAyk55yw6YWGMMtSH381BPKmwrfNGAC50ivm8zg16E3svovvHoT+wt9rjXLV
kLjkQfOzs0MgdTYLS7utBi/PFafu4GswdNlbBnaogXfcY2dZ7jCEDmUnvn2j
hsm8gvb6kRFYH+m35KI1gRQSVzW+awxY++FdlUsJHHHOFH5VMw7hPJGvowcB
j9+WCMrX6CHp6YrDswQEVC2mfeukE6B1P/rBH2EEWtzd1k5wDOBZUrK4LIpA
7k127F7sFCQn6n8QxxN4LKyKqGTfwgOrLF5rMoG7XCufGv9pCLyn1XN/IeAn
Dw2LE3Pw14cnnXTZBCLtvxlzmjUDJS/zli0tIBCRwK3ZLJ+Bp58U691LCFwY
fBLhGGuE1nuVme9KCfjU7tiW4GSMfTrx8ulyAg+k549vazPGkMqELG01geS8
yfTWn2fi0MbvryhqCDgWWdd3+JigIXDrx5lyAs7Wj0X7p0zQV58fzdYT+PFE
eUXuFVNMexRaIm4kkPZeUIDoWzNMv30wtJkl0CObe/88w8XbzQHKvwkBmSwp
Na6ai5st8gWbNAQ2/XX5cHusOWZrtNy2VgKuba9FTYstkB+rjNa3E3hlOhwc
3GmBx3uiT5t30rz18z+TpM3CdduLHt9/Qv/R179nId8SBzdk+At1BE5l7yMB
I5Y4OmxRrOwiYLbV0W5BvhUeSUjdb9tNIHxl0sndYbPx4lDzHEEPvWdHhlBk
Z413/pEbwp8RcJHWDTXctcZzwfXZ/r0ETA+36nq9bPBpZkMBr4+ArWsX/9Nz
NmgYkPkOUjdlIl/x3AavL5t0OdtPIHVmgqjwCwa9m/09PQYIaOLlrb4XGazk
a/+tpY5hfW/V5zF49OvklXXUNisUOYICBs2Eiw8oqP1bGkKDihjk/elt3khd
7cZ2iK8yGH7g/UUa6ryRdl1sBYOJvELHfurI3a/7C5UMhqxeG2r5nO57X1K/
lGXQZW1yymzqgoWjJVIVg2wdW2pDrW0Yj7rexOA7t0NGc6k3Ok+9uNVO5zUt
yHGgdu01HWZ7GdxyVZfzEXWjV6pqUz+DkpHL5auoo86Zl2kGGJTJ41lX6ksb
LGM6XjDoqvCe6U5td4kZ7xthkLtxrxiobxoymqPGGFzJuSDxphYGzal4Oc7g
NVn7MR/qVKN5B0cn6L7Xj0l9qT8MydpywMBgt3a4yo/67g17/uQUg3uqohVf
UovNz9v/9I7m3ZjWCKgN2xdOTk8zKFiV1yOk/g+RHVFu
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#60"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0H00FXYYB/Dr7XqL65elKCcbbSfldFKz0DzPWS9Wi8t1l0lUWh1SayUK
td4cUanlRGHexe4MwznE2ta1EFLu9eOSMHq5XO/3csO9Y7/98ZznfP75Puf7
fBhyUnBEl8Ph7GTz/04JN592L5bB+YBx2wmFBAztWp/IzLvA6kKQtn9SAuVL
a8S/xveCCbfzsfVWKYSv4NjEnxqADbnmcT0/SEHTp8ntC3gDpeJx+abHUghV
3E6/biEHrn/Jro3vpeDrpD10QEcBSiexpXx9O8waWH0b/WYULrmnXdmxvx1i
7Z92vkuZAB2s+MMhrh08tq69+SdOwfr6oTb74nZwSnQ7UpmphDeFt+JVLe0w
n5PX06xSwfJbQqHlcDvE06ga9dEZ2Fe14JFmQOGy4z3+HrEazDwNUtNtKbj9
ZO9VtWUWtMtqtbxPKUi7uENfiOYgbGIhR7yLQtdnLu5zHA2cGX/m4RRIIbNC
MvN3pBbC7+aucz1OoY1fE/pQ8i+YTv3IvxNDoc7IbJt49yLsE472JidQ2NUQ
GBQVzMHqCxm5o3cphFn7z9iZ6mDK5EOZbzaF0Bgj8dcNOrglOKIpVkQha7Q/
dHWkLsYeHVUYVVDY9iTkQIydHn7VHVafXUPhqSgj8cBLPTQpqFSYiSnE5czf
7r6mj25c31LvRgqrH/Cae7cZoNdk7cVjrRQceW2CCK0BOlt0vGiVUjh+vao6
82cuRtwnfXtlFJIs/XwEhw2x1o1X2NBD4W3JsvoMYoTTcw5+V/oplJRcTYh6
ZIQukY2l0kEKwt+LLvZEGuPh0n/KyTsKzi+nBB0fmWDayxGb1iEKk1xlQECf
CUoL1Q/PjbC87Ss+P51kikWBe7uqx9g/hoa/W+W6BPuckjZWTVC4mXaK+qiW
4LVnN38TTVEw3L/ayibXDL83ndT3VlE4tP7qjRNB5pjyNituaJr1CUnmC6x4
OCvmJAjUFNaJGida6nhYUMn3uPqeAvdi94DcwwK99vi4lcxSWOo86Lo51QIv
ydqmiuYodNxD16YRCyySl0XHz1NI0I8R5H9J0E44GXJQQ0EW3dDtmU1w53Xb
xuVaCmcknrXNOQR9RzZLbJgt1jale+URfB2r7LZl3t3VEuj3gKBtcojcnvmR
i6Q3uJjgHd9PlBuYc1Q9A5HVBPU3PW30ZA47MTWc/4LgjdNXzkYxc+tPN38s
IRhzKs4/mjlv1fQvIilBnhBczjO/alGHl3UQPGY8OHGZ2dtRO1bbQ7DKdMQv
idlZzlVK5ASjBIn9+czPPRKkwmGCnQ5BxYXM4anGlTIFQblUGSliLtix5Ezv
GMGI90cMy5itCoh6SEXweVPMylrmCk1yZ/gMu//6eO8jZr7fB9XjatZ/65qs
v5gTdJefm54juP+VYmU985p99785qyHId53ramSuK7d2ndcSTNFtu9vMHGyc
YX1hgWBh3Ul+K7Pm4Kr5xUWCYr1uozbm/wB+YELa
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#61"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0H0wFHgYB/D1tnmNX2qL4eiamih1JyMvneeZVMqcI2o6yrrqurZkjddE
N81NLySmuCHnva1kVXNH4QhnVUKS3f2trE3lUl4i8rJhN+53fzzzzOeP55n5
flceigw8osvhcHzY/L9zdotaqw2lcDr4o+3YsBSWVxOxeJMMFPpRNf/MSWGR
/bNHLxZ3QxdvU1naNhmUL6mR3LnQC3EdKWWOZ2UQvoJjfSGqDyrsWjM2PpCB
5pXm2qvgfrhvb16ZOCEDwfDl3FSLAeC1KB2OrpTDbiftwTCdYYj+3SGqyF8O
Mwa8n0/1j4C6K5vTkCCHpFUtXe+zxiDxeHP7jTw5eG1xSGvAT3ClrEVp0SAH
p4seR+4VTIBJ3Sr7HSo5zBWLVG2Tk8AZVL4TTMvhAo2vUf8yDfVLeVvdzCn8
5njV/3uJGizlliq71RQ88lf5VbnNQLGQGlV5UJB1cwe3imch+XR+zAc/Ct2b
XT1nORrwNbPJdOdTKKiQTj+M00JiwlJ+gJBCp3+N4G/pF8isck39nEShydDM
W+K7AFeyk/DYRQq7mveHxvM5qMdLk/CzKByz2jdtb6KDGQEPXc4XURAkGkr2
Nuug0KR2Q7KYQuHIa4FdnC6+jTec16+g4P3oUFiivR6a2m59X1BDoUWcdzGs
Rw97xmJnbSUUzhXPXVYm66PwjktM0hMKdjfN23q9DfCvbVktjc8oOJp3BsZo
DXC0zWzZXjmFE6lV1QWlXFyzd2Mk6aaQbhkUEHh4Ea4RDoXUv6Tw7u6yx3nE
EGmo8dr7byjcvXs2Jb7OEA+fj9yF/RT2PLh1RhVnhCdXvvaWDFBw7vkUqPja
GEuuVKbWDlMY504EB78yxtKv+gdKR9m/bSu+i043QVNXfvrqcdbH4JDQxt0U
35ht4IVNUEj7I4oGTJriushrThlTFBYdsONZXzNDZWWIk1BN4eD6s5ciQhfj
bd/bn71nWJ5Dmf6BPHMMaejvfzdLYZ34ydjTJnPccS60cKeGAveMsm/AywIb
PUcjSrQUljj/6+6SbYG1IhE8/0JBcRXdWz9Y4PiMQNE9TyFFPzHw+k6ChemN
lq8XKLw41az0KSKYq6t7vZ6jgFipT21bMcHko1v2SZgtHFpz/UQEs9MnjR4z
+3Y/3R90k2BkVs/xduY6V2kv/zZB3858axVz8aSqL66aIFc3yXmG+VjEp6Hr
zwmWtCp9vtVRAPdxdNsaKcHM98p2F2aRzVSZWEZw7eLjAW7ML5+qw/9UEHTo
2hIEzD84akdrVQR1yup8/JidB7gT0gGCz/NvjQiYO7xSZHuGCHr6fww5wRye
bXTvxTDBZXs6nkQy39huGts7SvBR4YGCeGbeDaIenGT3G5o2n2Ou0GR2hU8T
JBFvc5OZ/YOWVn9UE7S8JNKmMqfoLk+YmiWYU6p9kMG8OiTnx5MagqUtOVZZ
zE3lVu5zWpbHSBGXw8w3yrP6dZ6gsaa8M49Z85PN3MIC63P9N45FzP8BJSEp
Pg==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#62"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0G001GkYBvAhhrw/WEwJJVsqa1d72rw091O22DZLUihNetslWyKjTNuq
JU2Ww3bCTnohZbHZjqTZrHQUYkxl/vOIIUQy3iIzTGOGtf/9cJ/r/L5c51z3
0gOxwYd1GQxGAH3/50ae6a4rgmZQ5B5bJwmjwIKa85TUN4M4kWdeE07BG9fx
JYYfmuGgHs4r3k3BWdmLd9wtIlheGFXJi6Cgdn02d7tSBCzjjUsdIynw+WiZ
Yxgghir3U6NhP1CwPsGOJDJeQv/WEG02lwJbISotXUuB8HjslN1vFBg4Pa9v
N+uAO/EVg7ImCiosH9bdSesGVZ3bpkNqCmLsGIvS4vrAli+ecXSWgrZHW9gT
PgBr8yPf/hIghaiRrCvpFnJgC8UNJXFS2O42u3+fzgi8deMbx+VIQa1vcyhp
YAxkg/mrj1dJ4bRz06vBnAl4GadurG6VAtvHNaMWT8LikoygZ6NScLvodbjy
mgISjzg7d+gS0BTc7BIpleAt5Mgv2xJII4kPVd9Pg1j6iOW6hsC5VXmB2+pU
0Bka8/mDDQS8rjoHPFivhnO9mydsAwlQHcyhTaUz4HdhvLKIQ6Djq3XeMwwt
vFCyjw7GELh2TzL9lDsLDmH2ApMkAq2BD6P+lszB9ZYlPr6pBJ4YmvrWbZ2H
u6ePMCKyCHzTuGdvIoeB27Plg34CAtGs0GknYx3McrDxri0kEMUzrNvZqIPb
07P+ciojcH2sN8qRq4sZlGhmSwUB3/oD+3hOC/Aal96g+0ICTaX5F/d1LsD5
LHeBdS2B1AJNluyCHjZekHYn9SkBx9vmom5fffyzT/HIYBOBVeatwSdm9fGu
3rlY4XMCP6Y/EF4rYWKhW2oNJSGQabUjKPigAZ63Ku4faCPwrvyThnxkiDNT
PXL3ygiUl6fwE2sM8aWWkKKfXhMI+eeP5C7uQixWJ1Xn9BLw6JwMbltmhB+v
THbx6ifwgakID+8xwnkRX7h2DNB9X9ttiM80xpv1HU5ayel/DA0fs/c0wUX+
KzTWwwQyBHEkSGmCE6q2+1qOEjCIcLRZVGiK7fguufVjBPavSfn16F4z3Lpo
5GT8OL3nwKXAYBtzXJjTKVNMEFhd+myi5Yk55u88f99rkgAzWdYnZ1vgPn/3
q8kKApYe/Z5f5lpgMrSt7LKSQFse9mwetcA9rZOPMqcI8PV4wUX+CMeaOb9N
nSbQntQo87uBcPpdSVmoikCCxK9aVIBw5Alz9z20LVybrwTcRDhH8KGCQ3tr
R8ueHbcRHlt5o/Iw7Zp1km7OnwjHG9UUn6BdoOzq4woRrpJHb8uiHX10crjo
JcIOU2sFDbSZDfGiTyUIs8t6FU20b9pPlZVSCGvY8K2Y9usWVczdNoSzmPZq
ivZ3q2bfV3ch7G61e9Mb2h5ypkIiR9isJFSgof2CzadChhHOcDnTM0c7Jndh
ZfsIwiEJnGU6Hwnc2myS0P0e4cendxUb0La5hVRDSoRZfa43rGnf0156FTON
cLTAu9OWduAOa+G4CmGmkan1Ytp8XdtTUzMIW+tNpiyl7bL797CTWoT1zutV
L6f9pILlqZlFeEO5bHwFbc7CfNaZfxE2UB9ftpq2NtJeMz+PMO+NKOQz2v8B
dBFsiQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#63"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0HtU03UUAPBt4Jg8xn4DARUFW1aCmCES83W/SooaNBiokOEDQ6YoqDEU
1LQjIppEkQ9UQETUplABCqJmMoeyTYH99h0MEATSYKY8BWSbzm9/3HPP59x7
7rn3TotJFMeyGAxGCIn/8+JUh9Vnzyih+7DBu8GJBh79VqhRKGEpt1hZ50xD
x4zeKZx+JcRf0fMfT6DhYHPdc+kyFXy2peNKrSsNdwN+loYNqSC/+NbT25Np
WDDKP8kJeQQKtSU/W0BDQJIbTmbUw7urE6aw5tDgWknJZCQ7lpmt+kJpsPF8
rGji6qEi8N4v5Zk0lPKrqovT2yB7yWjj9Woa4t0Yk9J3doLILjc/r58GU7vp
QnvUM7gR0XtD5KEFyYuss8d43ZAZrVwVFKSFMB/zxvXMF2AMNiwzJ2jhzTiX
b1OevYSrO+T/nM/Wwl5BbeO/J/tgzqTYpmmlWli0YMbxu2gA1KboyNR6Lfgc
nRdbnjcI01cIXu8yaMFYUNiqGhqCe0tYfp0MDOk4uWpk8zAkztrX7++G4Qev
06Lg6hFIjbLymj0Tw7xcQUhFwBvosuNus0UYaD27Z4lsDLY/6ep5EoZB/7n/
/DGGCVqCHS5N3Yghr0wzfF9qBidZxe6QHRgaRFWSm5q3cMbPWxC8H4Oc4xBY
vdICdpKFs/yOYVjxYG108joG2qdJiFWexLBl4pphTzsmKjPb55SfxyBJ5VSv
esBE95XsnCwZhvyXTyUeUhbKERZds5RiCFTErE/1tEI+8t55uVUYamXnjq5v
sUIS2z2Bs6sxpBUYs5qPWCOvrb8rix9i8LjkqGoLHIcalgtrp9Zh8HJsEH9n
HodaTbkt3VoM245VVOb9xkYOyZ+WteoxZDqFh4o32aDLFxo5yjYMz0sm1Jyj
OEiyoSCL0YWhpORQRvIdDgo7rPip7jmGiNtXDrRKx6MAcdrfOQYMvi0DYt0H
tuigh9q36SWGfvZgVFS7LYqs5Ct4/WTeF24Ld2XaIe4s5TLtIPlHjyHBXWiP
LMY1GaHDGI6f2YlDh+zRzQ8ZGtUoBptvPFwmXXBAEWh2uWEMw8aZh37cHs1F
J+zTzNZmck9Mtkjs4ogKL89lGt5i8JY97FPLHZHF+VH4EQsG9oHmzu5FPCQO
a4sTMHXA9+0S+p3ioROjK5zSWDrQnUZC5X88VN5QM19upYMM61TxxeUUkqo3
cy3WOmhKedAcdJ5C3jmGBVy2DpI0QbdUBRSKvDm3hk/Mm6E8G1JIodB0+ktX
4pV69drwSxT6q5gR4Ul8x1/Ttu4ahcT5KNSXuGCotVNaSSGfT1rerCLesn3A
cLGeQn9uvcfNJWbX7FJ9pKHQ6qSImALiQvfXV2U0haoUwdeLiJ+oR+L/0JH+
vG3hJcRfeZlf3WqlUPPTlO/vEvt2swc13RSaEyfK6CCuW5RBRxgo1Dc1Uf6M
OP7U+PKmF2S/X83GHuKipfZJba8otNd2U9wAsUsRNdIzRKH7KQk+LBsdlJmy
G+OHKdQusV/LJhaFO1f2jlBo8W33I7bEGSzXPa/HKNShP9XCJ57+dU7kbhOF
nNVMliuxvHSi0Gim0IGEzo8nE68bf27i/nekvto/2IPYtMHdaLFQKMuZmSgg
fg8FQVG4
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#64"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0GlQk1cUBuCwhYBg8kmLwFCDWjsFta7VQGnORXCdIhgQXEOBsCgqw5KU
pdYFWUQcxMqiiEbE0uCGKyJogQaFUIV8uTEsQkFUkE0hAkKC9PbHmXeeP2fO
e+YGRQpCDBkMhieZ/9MtwdLv3Nl6SOWudHcR0sChp5yV8nqoHIt0ZAfQ0Ok4
9BXrQz2gYkZjN/HhludvxOsU0OEQuS0jkIbHvFPiLVoF+BlcCW0V0eA6Piub
5fkPuPokH9kbQQMv1gZLGI3Au72HtzOOhtlllEy2ggbxDT59NIsGU4dncs3M
Zmj+dl1Np5yGW7PKq6+ltMMK06oOp2EaImwYdilRXSSX+ITZqkDXobvUsf01
zLaKu1DlpoLwvsxz6Zwe8A9+FnpCpIIti/WBAQZ9kFiPNwhTVfDJxFoU/3oA
SpOOFLX/oYLE+XUv3ma/h3v70pmmNSrguzpmPEbDcK+kQM1vV8Hi4y4hdwpG
oNugru7+RxVMSgvbFFottCYEPjUzx5CCJeVjoaOAxBVJB7gYjjjlev1UPQb8
ypqvu5ZhcDk/3/M+7xPkpU057vDAQDcze9fIJmCO1HYVZyuG5tWrfphg6CCh
TBQdH4yh4LZy9G+xHj4/GtD3R2Fo8ioPf6CcAp5fJzfwNww1LEv36k3TwNj7
fmNzOoaNT3bulggZiHrp7zcnB8MeW/9RhxkGaL4Tl6O5iCE8gVW99YkBys3u
dD8jw3Bh4N9wrtgQJb5ymZi4hcFdHhSQ4GCEatM9OPnlGOpk+ccDWo3QIHvm
qFs1hmPSycyWVGM09/Vbm7anGLhX2Ip2dxN01dedLXmOwYndJIjRm6BnhRb5
kRjDvvT7ZQV/MlFbaPH5nBYMJ618vAXBpmhp8q9nqjowvLn+ZW0+xULedmdj
VnZjuH49KU1SyUJb9d6uqAeDb0XxoTaxGdL6xp/y6sewvHVYoJ5njqz8PRsa
hzB8YI5s395hjnKipcFbRsg+D5sfo0/OQKVl/pv9R8k/et8dsHe2QMIUK6H1
JwwZZ6Owt9YCBfcVCTSTGEx3ca3tLlkiTX/F0tVTGAIXJZ3Yv3smCnWwysid
Jn2CTnsJrNloWdNI7SMDNSyUPX3fUMNGOQut3PKM1MA81NLVw+egqCLR1RgT
Ncxa/sp5ZQ4Hmd1clGtpqgZ1LnKu7+egklKF+VGWGtKMEwSXN1BoUj6vZNxM
DZr4Jy3rL1IoCRlpnGeoIVa5/qFCSiF7+e98IOY41p/zLKSQnfHmIg/iTc0N
O32uUCiMt2avF3HlKmW78CqFIjtdOkXEUm1bl7iMQouGxmMziffsH353uZFC
TYYDa7uJmbXRim+UFFKUvonpJS60/1gioym04Ia9dJD4ZcNYxE01hdJ1Htpx
4s1O+sGHbRSKy848ZmGhhuU9zBFlD4VC/sry+Z74OT+N9n1HofCq4hAX4ogc
szuaPgqlnjCWAHHRWovY9kEKPdacydpIbF1EjfVqKZRV6HB3N/Ft3ekXEaMU
8vQ++CCI2Mvni7KhMeLoBRVhxGmGs+M+TpC+oh0VUcQLduRt+0VHoWu7eh9I
iGtu2TpP6sm9tvK7icRCs3zbg58plPfd0I3DxLqf7SenpynkuiSsOJn4P1oU
T7E=
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#65"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0XtUDHgUB/CZYpqkZn5totR6nVjhLEIPzP1R9Fizk0EbUhmvcQpbmihr
7Wq3zTPPQhs9RBMdyjJRrJJqJtHM/KaHdkpkm4qUUZlmMvvbP+6553P/uOfc
750i2iPcZsFgMPi0/u/LEm1DLl2UQ9fVYNx2SwVc1Yi3slIOEaaGx2dvq+DV
zF5Xdp8c3GfobAKKVPBL8/O3kpUKmLaym3m7WAWPvE5JVusVYPNixp6Dd1Ww
ZMj+PJv/DH7XBYbZlarAK24CiWe8gOK2Fb3sKhWMlyGp1IPOa0eCtraowGpy
XWWjXROwRDGnkZUaiuzvl99M1oInP/tQ3Ww1RE1gOCfHtMPyDR7jpwvUYGw1
Zreu74BA34qs/Bg1iLtTLx3ldsIIc+OFhFQ1rJ5j2hzB7IaRb4TFkYVq+Dza
cWtCxzuwdRbXJ9ao4cC0moZ/z38AUcD0y2/b1MBbMvP4I9wPhhsPZeIhNcw5
4rPtTuZHOHmqzFBiQ2A4K6dFodcDs+Usx/NrAskk/v7g9gGoDKhrqJtL4Ff3
dMGq8kE46OmZoMUEfP6cxr/n9Rl25Po3DAcTUDWxdMulBig7V7I7LYJAk+ei
xQaGEWZJBdcWRhPILFYOPJGYYOLinq1v9hOoF9wXlyhH4HpO1bXGJAIVbFvf
8iAz6MzMAPVJAoFVGzfFhzPwEXG6oPoCgZ1OPwxMtmFiadKB9shsAuJEdvm6
KiYu+3zjqUUBgcvv2sSTJBZ43Mt+874iAr6VoojEyZb4NCdUt6yEQI0040jE
S0ts2azY7vA3gd+yhlOb/xiFg/q14YZKApPyOAqt72icu6N96LWCgDunXrjX
NBoX8L3e8OoJRB+9J8vMZ2H0uCTwFSFw4qs1wcItVtjn1K6i5GYCbwvHPc1A
bPwsmuF+TEugsDApJb6MjfdUF/7s0U5gben1Qy0Sa9x79HDrqw4C81/2CzVT
x+Ba1/zFdjoCfayP69e3jsEdAse9vB66z2/C0tgTNjjVb0qG+T3NQ9e128V7
LBYvvRn9ax+B4xdjSLB+LD7eU7uEpSdgFTbJ0TnbFtfLR0I9Bghsnp10bNcm
O+xvzRglGqL3iM4IhI4czC3LDwkzEPqX6g+1FRy84t5dJTISYB1qbu/kcfE4
kYElNxGwn//ae0EaF4eZ8w74fSGgScfe8h4uvuLzSZdpJpAyKlGYG4Cw5OE8
ZwNDA40JVc3+VxC+7TfVwc1CA3FK/weKLIQN67Jd3am5M+WX+DkI/8iVuH1L
HdRUu3FNHsJzZS5zvanLFim14TcQ1iz9aR6fOkvf0i6RITzLbagjjnrnrv6u
3BcIl6YU2D+hZj2NVUxXIhx3ua6zmjrH5VOBVIXwbllI6TPqf2oHo25pEI63
z9zUQP29u+n9gxaEXXnWqV3U8ztZH5Wd1Fs0eRxLDTznpajWdiEMxvTNDtRR
adZ3GrsRPmOumehEfXXF2Djte4SHIvcfm0rteBUN6vQILxgzMXQhdbHxTEPU
AMLnUiKsfKgFaxxkvYMIm9Mc7/KoUyzG7/9kQDgvttUmgNptw4XQfUaEa1b2
/bWKuqLIyXvYhLC8JD5sNXW4dYbTwS80z+9iLUKojZEuw2YzwqGH31zbQP0f
v4dXjA==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#66"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0G001GkYBvAxwzDCzKMa9LJJq7NEK3kbWfcjWqUko62UKFI06c3MFLsd
u5tQXtqoSFkSbbPV2WQ3TbXV2GoNpeY/z+RtiY6WRGiMMCP73w/3uc7vy3Wu
c8+P3SeMZzIYjFD6/s+AVMsNxeeUYGzKn5SdooBHTQpUj5RQkOHGj8unoNPp
/VyzISW82eWhn11AwfctjW8kX9fD5QF3p9zTFNz3+UkSrqW9r4KfVEiB30fr
M2ahT4HnaBO0oIQCH7EtkTKew+GPEWsTr1BgU4NksqUU2BnuLYu5T4Gp/bNH
TVbNEJDuPG33OwqqrOWKaxntcI1XfiHVWg0iW8asjANdAO8LWIu81KDv0F/s
iOwGD78gW+fNakjoO1l8gtcD8bV9x2JT1BDuatgeY9QHspAdDqoiNYyZ8Hek
dPdDedR8T9Efavh2Qd3Lf88MwjZ9r07QqAZ/P6ec+3gYZgwnD/n2qMH1uG98
dckHqGxnZfYZ1DBRVt5Wr9XCqyqdw10egQwilY/u1MHLY8kV8s8J/OBcGLZG
MQo3+k9MR14EfC8sCL3lMwYrl7qkZwUToJrZvctl48AqahtN2kig2dtr2ThD
D/utVxd7xxMouanS/SUxwPZAxo3Pkgm8CJMn3FZNwty6RVmuaQRqzSwDFSFT
cGCx0XfrsgmserJlqzSagYVthQlbzhJItNuos59mhM0bXMMGSwkkpJopvnli
hHXcT8NnZAR+7n+VME/CxINTpTUjVQQCH8XGpNqzcOBsn/3FcgJ1svPHY1pZ
2G3MZVO4gkB62cTJlkxjHBAl9WXWEZhXya1vDzTBnKt7jR40EnDmvhAmG0yw
7JAov5MQ2HPiVk3JFTb2jv40sKSVQO70iHXCOFNcnHMkOO8VgTfXZz4+j8yw
8I5npkc3gevXj2ZJ75lhW0WYo7iXwPq7v6S1STi4UbZQ+Wc/AffWYaHGwRz3
ekOjZIjAEPtDZGSHOU7Nzmv2GKH7gmy/Opg7Deef/vKC+CP9j963e+cILHDN
WEjKngkCOecOkHVaCxy76dSz3ZMETKPm8WddtMTpp4PELIYGtrsczU7aaoWz
OYLsMqYGnGPzw4R8Lo6bjNpqZKKBRbK/BxtqubjrWLkImWqAndbS1ePPw7m5
buccORqwdn8t8DjLw/KHVl9ozTWgKcQC5TsePrT4984iCw1kGacKL61E+LYN
J2a5lQaaUp60BJcinBPYlVjN1YBYFXynvgxhtvHqUjltnpOyOLQc4dAVD6kH
tEOaG7ZEVCJ85OHzpU9p3/NStUdfRdiuvqCjm3aZtq1LUoOw2lLQNJOngcSk
4beXniNctMszUkqb/fhg/UIVwnO7/cK/o10+Z+RXGYXwY8+44B9p/9MwKvpN
g3D0LavFebTXOhsG7rQhvK96uLuStnsP+4OqB+EAb9E4od3on0Wtf4uw4dJl
dStt0VlOdVMfwq+Dza910q5YYSFuH0DYP3PNxn7a/Ao02qtFWGr7rJCFNHBT
n/9SpEPYQrw5jkM7LGJGzftRhN0uz3Dl0s5i2hweGUd4Zyu6O4u24+aiTYf0
CDswN6TZ066tshNMGOj9q5UBC2lHc87bHfmEcNWqPUwX2vptcyamphCenQeK
JbT/A7prRVw=
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#67"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs0lHkcBvBxG6PcfoqYY6PatqV0YU9lKt9fZCubZNSWRJFKK3XISLbW
7laTkqPTRrlt4zLa2XJEm1tql0GMXOad3+sylmKzLuWSyYQZ2Xf/+J7nfP55
znm+S0LO8I/pslgsb+b+z61xJt+mpzXAubc7grV/UWBOzbrKaxqgqMmwIrOK
gtcOo59xxhsgt3z/0OZqCn7sbO4XfC0DiKcbL0gpeL7xpsBXJYMzyrPZM7UU
bP5okcLxfgmJyYl3R2UUbIy2JjGsFihcZ8kqIxQsKkUSiQsFXSs/11ADFBja
N9W0m3bA1muPlq81U0CRRXnVQ2E36Fi0jiesU0C4NYsrjOwF8YXVUda+CtD0
aLJ7/N+A/UPnVYsjFRA2nJx+3XwA/hxJmzNNUoCvkzb4sM4wXN3Eaw2QKGDK
wCr0/Jt38GTiSrCnVAHfL6tv+zdlDE6aDPn2dirAbbPDjef4PYhsm/SaxxXg
dI137HHWBFjzXJ406xOYEeV0yVQqeGJ9OXPtIgJCElOuPj4J4qMjAZ0OBH5y
vOOzq0oN/tuP85bwCPAyl3mXbJwC333xp0VeBKgO9qC7ZBo+fHyhfOpPoGPD
+k3TLA24LM/aMnycQFaxfFIq0MIh9R92O6MJtPqUh5XJZyFcvKFCFU+gmmPi
UeU1BwYZwmlpIoGddQGBMUEsXHfMi9xOJXDSZv+k/XwdnLKtvEJfRCAsjlO1
r04H720OKEmREPj13aswO4EuHs4XJ48WEfCoCTkcZ6+Hg1x+ckgvJ1Avybh2
WKmHD/gWtIRUEbgsmknuvKqPf9C1j3WqJ2AnNpN1exjgTxkhUtMWAo5mrfyz
WgPM/ybhegBN4NT1ktKs39i4Um+gTKkkkLTAbw//qCEulTtII14T6C+wrM1A
HJy/68iwVz+BgoJLCTGVHHxrfq2HdIjA3qf347sERnjJzVK29ygBZ+V7Pr10
Hhac+KfYfYLAOHvC379nHoZ192Y91UzfNustUUnzcWeawr9umvnH4NBpW1dj
PBcrmZrVEriRFkn2qIxxTGhx8lYWDYaH7Ky42Sa48H6gmKtHQ/CqS4kRgaY4
94St0awBDY4ht3z4VmZ4jeUbbjaHhpWSF2ON1WZYWDA7OzqPBnZ8Z++Amzku
SVxq4mlCg4Vzn+tXqebYNiyib7cZDfQd7Nrw1hwL23pPr0Y0JOjH8XN3IJxv
4LrCcgEN7efrOrffQziD60E/W0hDtHx7hUyEcGth5VwNY3OHhnTvHIT12pZ9
+ZKxV0djgJ8Y4ce8Z1FKxpXr5d1BDxBusncaUzMWqbp6BaUIX3kgvLLGkoaT
Ee+HclsQfsV1X3WPMbs2SvaFHGFZ3i+W+YxzbD/8LqEQfpTar33I+O9GdXgh
jfCUTlJtBePdjtqRii6EX9vMuLUxdh5gT8gHEC7oaaKMrWhodkug9g4h7NL3
XeYCxuGpRo/bhxG+HYtCuYzzPI2ju0cQbsu5OLKCsVUeUg+qEC6r6x10Z1ys
udUWPsns39SVs5Oxj9/C0lE1wh/r+w7uYZyguyj2wzTCzacW1wYyXn7w7oFz
GoQrc/zOhTKuLrJxndEizFmbtiKccZBRhs3FTwjr543RkYw1R2xn5uYQbk/a
/3Ms4/8Atk9dOg==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#68"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0H881HccB/BDzsmv+3C7SMXmkUXrsSUzV/L+jBbzIBxtKSHrByNNdefS
ph/s8iMlW36mqLvpGtuDElrTQ5O609J973OdH1Eayc9wWNyVfffH+/F6PP95
PR6v9/uxB/h7DBkMRhB9/+fnqRZflRTLgSvdZ145TAGbestTtsghMSvEizdC
wXOX8eWsCTnkVddtbqN9vPPRgGCzAnrd7UfGRylo8swThGoVUOUWc8j9NQVe
/1qfZwU9hIjktdkNWgo8D9sSIaMd9MpEG6megiX1SCZbR0GGkFeOLFVg4vh3
i8ayAwqrHq/WrVVBjXVjc5W4B8SaF3XhoSpIsGUsFSf3QQDnaJpzkgp0vbqK
3oh+OMh6XrUvRwVxw2dLstmDUFe5KXBSooLQNfpd0QbDkL7yCodqUsEbY+7u
I/2j4B5bpBE/UcFRpwdPXp5/DT7bUuI9R1Tg7eVyuglPQltdb4wHg8CarPV7
rpdNgWn5x+ezrAnMl1/uVmi1kH6x4UasEwExETbO7p2BvGx1S5o7gROuhcGB
zbNQsLfVP8mXwPoLTkE3Pd+AJnx/ZD6fANXBfOUjmwO/nNHi5BgCHZ95bJhj
6GBQMZOZm0igrFY585dADxKH70UaEYHHwY1xDcq30N4uun4uncBdloVvc8AC
JNVJNAfOEPiydcdOYRQDh5ba+O4uIhBv9/WMo5kB5sRwujgVBOJSWc1bWw2w
3z8DU/0yAhdHn8U5CAxxwnKjbwtqCPi2xEanOhrhe6eiDWUNBB7ISrOiu4xw
tZN8g+YOgYzy+bOdpxZhVUNFv30rAQeplaLH1xjndnusEz4k4Gr1mH9Ib4zt
V4u5/hSBxOyb9WVXmdjwRo4kUkMg1yYshP+NCRb0r3DJeEpgoPq9e6WIhT9x
Xs5a1Eegujo9U3ibhb3NTRw+HCAQ/kflsW6BKcZ7spTbhwi4dU3y1R8sxmPJ
NcR4jMAEcyoioncxZq8ofvnnBN23yXbjwVwzLFpZa/RWS//j1VDSMp45zr20
ljk3S+B0cTIJ0ZrjpiZRGmOegEmkA3dphQU+2i88INUT2PVRes7+nZZ4U8n4
1rAFek9sfjCfa4V1ZZT0voEaVsvuv267a4UziOuKUSM1MI919g16s/HVkyeS
bZlqsHZ7wXMvYOPAlAvcdyZqUBdinnyEjYuqvvv5tqkaMhel8q/4I3zyl6fT
J8zUoDnS2ul3CeERZW+jhYUaDiv9binKEXajuvZxaLNd5CVBlxEukI/Y2NMO
6GjbESZF+Jxyy95VtG97KHuifkX4+NVV0z60y7XdfYJ6hLcuSG+k0I7fPzl0
pR3h+IyfHj6jzbx3UOGsRDggz8v7Je3Ly6avySiEOwbMfhul/bRtNuF3NcIT
uQ6Zc7S3uOrHbnUjvEXm4mxjqQa3QeaUchBhOz9YvJn2I+9MKnwIYY/I01GB
tBMKTK9rhhH2cWHV8GlLvjA/3DOGsMDgTEg0ba4Ezb7SIvx8Y98REe1aXf6T
hBmEXStr76TRDg7j1I/PImwzedPoR9qZhktE03MI+3luF5+jvXJ70bYUHcLT
G+dbCmnfrbHjzesRNv603eAi7SjTUrsf3iEcVNHpJaGti1k2v7CAsIi5VHiN
9n8EIlNp
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#69"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0GlQk1cUBuAAJiQGCRdKWIpKXVqS6jhiBwgq56qoLGIgoIIRrVQ0gqgg
QY2KuFRRcakbyqK4DU2tUrBCwa2gIIkWTHI/BQO0kZ2KCJEIBE2//njnnefP
mTPvV3FbJPHWDAYjjM7/PU8xbnnORRUMyWefVbdpwUH7SaR5ooITFfero9u1
8I/g3Xj2exVkPwCqg3ZGY127fJEa8tITT1h3auGh3yl5hFENnE9zEvy6tTDn
o+M5dthz+JH/ui6/Vwt+qa4kjVEPCkfBQbFJCy5lSKmcpQWbcFgZbqsDW8+/
nryybwBTefSIQqiDYsfyyl8PNUNA/FQvSbAOEl0Z7oeSDbBYmzzlebwOzC3m
Ky0xbfAoL8dA7deBrOdkzlGHTvAa3t+8JE8HEdNH166x6gFstW6GqFQHQ0z+
up1tbyFsg7/MuU4HuybXvuw41wczsmJLrFp1EDBHkPUQ90Pg6WuOUUM6mH7E
P/5O/gD8nlHUzeISGCm4qlcbjbDzN8HyUA8Ch0hauWn9IKj16x90TSewT5gt
XlJpgs47FQLpXAL+eZPDSv2GIHZmk5QfRkDbwOqarxwG38JzR3+SEmjw9Zk9
zDBDulVISKCMQH6JZvCxfBQuuzAlPnICL8Tlsj80nyAh1HLmVAaBKva4BZUh
Fng8wWfThCwCwTXS2LTVDMwNrr7953kCG91WDHpyrbB9yoQmpwICMgW7clmN
FbY8jes7oyRw6e3fsolya3wvYrumq5jAgidxaxSeNjh5Q2FoTjmBWmXukTWv
bXC0d2tPSiWBgwUjJxsPj8GnDgdJo2oJTLzBUzcvYGKL37bqZfUEhLwXkm2j
TLwv8m5WLUVg09HSsvyfWXi4fYr7Vj2B406R4ZIfbHEvsHbMMhBov+VcnYvY
+EVQVvi8DgK3bh3ITLvPxkXF26e97SEQda9wr17OwZ8vZC8s6iPg/bpfQk0a
i3np/pFNRgLvWQMxMS1jcW71Zd/xQ/S9QNe5Kce5+Kavq7DBTO/R1b3ZQ2SH
N44KWoMtBLIuJpNwox3O9sjofm5Nge2qiXz3K+Nwx5ZSsYFJwdppB44lxdrj
9JI9OhsOBcK402IJn4f7LV7yDi4F3yqf9j2r4mGnE0nCzfYUsPY2GjoDHPAq
T66XNaLA0fuN6LvzDnjF3UJjoBMFVDYWqf51wOHH9iZJnSnIHKOQXAtCePfT
RXm7XSh4tbOmcfFlhC/ldZWsdKMgVbO4Ql2AcEJdgCqOtoNAlRN2FeENgsTm
BNohDc+kkTcQ3nYzyKKgfd9H07z6JsK7xn4jyKVdYNQb5GUIS9kDznraG5P6
u6/VIxxz8dGKGHf63+oU9dcahOuYHwVraV/1+PCLUotwJuGPyGg3PTMlFlEI
11Do7A7aS4WjvRV6hPs4zKJs2t6drAFNJ8Iv61fto2jXBWRqo7oRtvON9W6m
nXiec+dVD8IzWpca2mhfX2iX2tyLcOlctugDbf51ZOoyItwhfVPv+CUFJebT
LxMHEVaG7t7qTlsc+UXZOxO9TyuXN4l2prXLjg/DCHv42y+aSXvqygvR280I
v+ftb/GjXVXsJhoZRbj1Xm8qpr2ak+u25zPC7qoIThBt8/ceIxYLwheqbueK
af8H+9pPTw==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#70"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0FlQk1ccBfCwhbBoclETsFCwjlJAdERlscr/toiIFtGgtWhFxQ2aWLcE
hQ6iQNlE6eAIKgUB11jRASyRaFUIoCwqyXc/dlAKkUVQIYAsoenXhzNnfi/n
4cwLPSzcb8hisQKY/N/fRs344crlalgU7yuxnU0BTz3tpaqohsl6X2Um47dO
H+w4n6phhUfimNUcCk43v9JI19aAxO+dmRmfgieev0s3a2tgZEDZrRVQsOqz
1UVOQB0k7xUfqfiCAk+JNYlgvYbGm3nmm+dTIJAjmWyZGg46ZVy1caPA1OFl
RePMJsi5veZe+SYKCq1Ky+4mtMNqC03eUxEFImvW3ISjnXBv8ZH4sngKpjqm
8jqCu4Hr0hIenENBWH/alRReDxw8lbfg7QMKNrvq9uwy6IfCs6c3dtdSMG7C
3xfZPQDiWvflX3dS8Ov8Fw3vLn6EwemFW99oKfBe5ZT6BA+BJjor38iUgGvy
yv3F2cOgP5GsaRMQmMzNb63RaiFXWmAc5UgggUSUjh0YhcGQ9IMRHgTOOGcG
fl82BhkCvk+SL4GVf8wPKPEch4IJZWdfEAF1E7v3O9kEJKF9dcv2EGjycP9m
gjUFWw90FWnEBLKLVKNKqQ4yp08atZ8kUB9YGvZQNQ1dmW1r98cRKOfM8Clb
r4d0P26i43kC/lU7dkaEsLBj3BDX+hKBcJttow4WBjh1qTyxMZdAWBSnbGuV
AX6asiOqWkYgZ+BNmL3UEFMZafNkhQR8KkJ3RTkYYQP/noGRhwReyLKSd7UY
YRd1UaX4GYH43Mm05kRjvLfHO1pfRcD+Brem3ccEC2I5XPlLAs7ceuFxnQmO
7vB/+54iIE4pkWffZuPi/kGn0GYC52YFbRLuNcWR5cqE8Q4CmoI5lVmIg6Gz
7reuLgIFBXFJEY85WDOrxP9YL4Etj27FtErN8E1ZgLndIAG3liEh/ZU5jq27
mu45ROATezg4uMMcL3nZnCoaZfbWWK8+ds4CU8cfPbebYP7o7fvF1ssSmwwq
UlJ0BFIvHyWbtJb4AmtYacGiwfQne/7cvBmYJ1wcOc+Ihj2L4s4e2jkTu+UU
rVvHpsE5ND1QyOdiyCstXGpGg4vs+cfaci5+7xqnKLOggR3T3NnjzcO3zxy+
uXsmDVZu/3gtz+Bhg4exy+7zaKAzsVf1ex6+0xQgUVvRkGQcJby2DmEVp6bI
cA4NjZFVzX5XEU7LMq79yKdBovJT1OQiHOa4YuE4Y55T9ZWAfIQ3zN4QwxLQ
sL6pdkfQDYRTlji5IMaP3VXtIX8iXO/5d7gb41xta6dUjrDjeUWshHH4oaG+
a68RfmNV7PiZMbvyWM1CFcIPhi5gPeN825E7MjXCDV0/bzO1pqGtdkx0n0Y4
lTt9SsB4o7NuUNGKsGvbs788GLv1sIdVPQirL3uWn2D8yjtJvaUPYUu9XBHD
WJRhVtzYj3BFzorCRMbXfS0l7YMI69JdL2Uy5l9HY71ahO+Kv9woZ1w0ld4g
GkX4dUW2+1PGgUGz5R/GEK4Msbd7zjjJUHByZALhQ8Eu3Q2MF2y/9OOJKYQP
K0oqOhiXF9p4TeoQ1uxce+0d4xCzLJvofxG+pWyJ+cB4arftpF6PsFgk2T7G
+D9M0FnP
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#71"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0HtUk3UcBvANBIZcxo8ImIKAtxKbJ8DIKe37Ay+YCoNpCeJ1ZkJkhjDI
mUzADBUPijpxgEyUbBXHGwdClOMQ1IGJ2/t7YYigmDgucpHJBIbS2x/f85zP
P895ztdPslu8w4rFYkUw93+Gypy+Vp7VQrH+jVE5qQcX/TuBrk4Ll6Jetk5n
UfBs3oA3Z0gLmWNOlwsZH2h92CVd0QAGOc/6HJuCmkXHpdGmBqizEHGxNQUh
b11PcyIewK0uqaLQjoJFKZ4kldUEHlnNjzO4FHhUIrU6SA9s4FeOzqDAzvef
uhZnA6AyVydnoOCqa5Xmr0Pt0Hhi02hkHAWJnqxph5I6oSD8zoRcSoGlw3K+
I/YFlI9/J4g+TkF8b67yiIsRhB3tBwYuURDNn9i2hd0L67t2ebrepmDUxv2b
vS9eQaFzbKikmYJ9s+43vzw9CPmOwRq7XgqEIfNyavBrmM2tDZz5ngL+4cU7
rhcNQ9LcgE+buQTGVSVtDSYTpActM4AvgUMktcr87QislLNPcwMIZPifEa3R
mCGu4jm/HQgsLpwVUbFoFET93DSWiIDeYNsdph4DVvI+m8mNBAyfBy8ZY1kA
p12Jjk4gUHRNN3JHOgGl7seDB6QEHomq4v/WvYOe3tQs+wwCtRynpZpVkxB+
4t7q7TkEvrwbtyl1Mwt/FhPm2akgkMBbP+LrwMYPBOFmbxWBeBlH89VdNh7s
vxJyQk3g3Kun8T5SK9xiY1f+71UCS+skW2S+1vhZprVGWUXgvrrg8JbH1nhF
iVVEhobAQdV4buuvU3CFsC8s9T4Bn1JuQ/tSG7xTM+l8somAP/eROHnCBrvx
Y4LmNhP4/khFZdHvtljh8Wj+UBuBYx+sjRJvt8Nv3/pQTzoJdJV9WF+AODio
fIfEzUigrCwrO/UmBwvzA0t7+wisq74kb5Pa4+qP7Bc8HSIQ+Pi1mJ45FRtS
Aj4OGSEwZDscG9sxFSuOzMm9Nsb0LfP8Ys8xB/yLsf6s6h3zj+6eH7wEjvjH
nQsDlrNpyDmbRKJMjnhNt4NlcgoNdht93Kedd8Jy2exbKzk0bPsk6+iuTc44
UiXiXXSgwV+SJxK7c3GNePXuGmca5qvvDTbWcnFnn9iwF9FgK2/tNApdsLa7
Pnm5Gw2ugc8FCxUuOPJ8T3G1Ow30GSzQ9rlgGyqv1ZpHQ/YUmfjCSoRve9wO
3jCdhpa9d1vDixEOWLaBl+BNQ4ou/EaDCuGQg7/Z7WHsMk+rjChBuPpUpUnG
eJWhMW5tKcI3tvnX5zC+Gaxr3/wnwqeEkogrjFWmtk5pJcIVc86YzIwTdr3u
udCEsN/+QWXmDGZv/Z6GuTqEFfnGsKOMS7ze/KHWI5zmXtF9kvGTRnPiZRph
pcTAL2Uc6T/Rf6MN4bx1oefuMQ402g7rjAhrB708HX1oeCjM1q/rQbi9urrI
jXGiwv56Sy/CQXKBnzfji8sdU9r7EeY7Er8FjN0vInO3CeHi6afsoxhfs+Q1
J44gPJYuSI9hLFrrVjlgRjjQo3ZoK+NsK4+f3owhnGMlb0piPGdDfkyaBeH0
7eVLZIxrr/IE4xMID7s1lWYy3mxfwNv/HuGfi5qcjjK2bPUan5xEODerIvkk
4/8A2rpL+g==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#72"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs01GkYB/BBGHKZH3ZcYkfZUuK0G7W06nkjGy07jGoTsWyKpa1kZqM6
aStJrE67pYnZkNJ02aLdJHJ2RDGzpZnf+3NJZtNlZ4jcMsW47Lt/POc5n3O+
53ue88xN2ClINGSxWGFk/t+rMy03nhO3wIrng/qX9jRwVFN+ysYWKL70s3eU
Aw3PF711YQ+1gMhGJXhMnNX5+LXwSzm4O0QH33Gkod73pDBiVA51fCPOiTk0
+L+3Oc0O+xs8S+24njwafNMdsIjVCqniINeYBTTYV1NSqbcKMBuvFvrQYOr6
qLHdqgN+L1zyUhFBQ6VNjexadjeYaxe/rEuhIcWB5ZS9uweEgaa8nsM06NX6
UnXUK1hyz2B7VTENSX0F53I5Gqg4qRBdqKIhwmsyPs6gD6bvKyQLW2j4YMzd
mvGqH67GG09Zq2nY59bc9u/pQXAP0f6RO0TDKv9FefVoGHjzt/dlG2HwOr4i
8ZZkBHzt5iwLt8MwUVLWJR8dBWHe0epBNwzZWFSj2zYGXgPyJpYPhkMehfxQ
mQ6Ms0SWywIwrCh2C7vt+wHsXWRn5eEYVB0m2gDpOMgaArLXx2Lo+Hz5F+Ms
PWzzFm8I/R6DpEo5dl84CRLfyc/EIgxP+DVJd5RTcCT+kn/GIQwNbMtA2boZ
kDjZGpflYQh5EL1FFMtCwREc8dQZDMmO34y5zjZAnLTiP+eXYEjKZMs2PDBA
yxMbU/OlGH7r/yeJJzRE4WmNkepKDIGNCXGZrkYoNPVmYVENhmZp0fG4p0bo
Smp7yUkZhiMlEwWdx2ahilB0WtyMgXfRWt4daIzCXTYHq1oxeFg/EeyZNEZv
B5tistswpOberpZcNkFX1QcS9jzDkG8bGS74zhSNF/S4577A8Pr6R01FFBtt
rb2/pV+D4fr1wzmiOjbKWJjw8WA/hvW1FQe7hGYoZOB1JncEw9KnwwJmnjm6
EZD/olyHYchkJCpKbY7MrFykAj3pW+OwMi1/NjpRl94gnCH/0Pb+4Oxngfb7
127mGzGQJ96Nw0ctkJO0OH2NKQOmMTyuU6klqlvW5NFozkC85+ETO7ZYoV+D
zidHWzHgkXCKL+BaI81OX+lNioHF0oeDigZrdLSNO1Zmx4DJwc4ezSoOOr//
DZbaM2Cz9IWfzxkOmlvg+n6jEwNMIfJrecNBXSP1RdiZgZxZmYILwRQSBEq+
2spjoD3jQefa8xTyvndUXzGXgXTl2rvyEgo9Ur2jK4k5i1rOhZVRKPmp45Va
4nUdiujIixQqfX6M30pct1zZHXuV5C8bHtQRl4x29QirKVRT37trzTwGkncM
915opdBEkGe5mtikKU2+QEkhWxTnoyUuc353Raqi0PT7TQ3DxM8UupQbDOmv
Kmuf5cbA1x6TA3e7KPRXk0TjQbxUYzKi1FBo+JeLEhHx41U5qvW9FGr1/sk8
izjljNmt9j4KfWj2Eh4nLg+ySO8eoFD3s9HAYmJuOaXTjlJoiTbkoYy4Sn+q
LWWMQnt3XZunIOZH2lW/1VEodrpnHybOMbTf+26cQm8+bXbXEM/ffHbTj3oK
rezIyBwibqh09JuYpFBWLksxThxrVuR4YJrc2xzjaPQJA/pvnSdmZiiksS1I
tCD+D4nMWBw=
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#73"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0H00lGkYBnAKjXzMPMqQtCbtdjJxTonGlOZ+Ntvqa5oadq0+aNRYJXVq
jaTvOBPKjiSKtSvVrll19tAHqlORMKPUeJ+XQWTaRCnRoJiRffeP+1zn9891
rnPPjtojlU+ysLAQM/d/fpvk8GPeBQ3YO9bxni+ggNM0LtTVaODE12mrVy6k
oMurfxZrQAOHuGcibjA+1trYrfheC0GWKStO+1JwLyBTscGohc/9e9hL/SgI
/OR0jiV+DP2LfHKzBRQExLuSBIunsNUqMVsgosClHKnVi5ogRbbeX7SGgim8
JzUtjnpI0nWibdEUlDpVVl1VdoA22SF59xEKYl0t3JR7DTDLO5/SZ1Ng6jRd
7Ax/BRVfQmT9JRTEvFXlpXN6wEvlr9r6gIINPmZZpOVb0JdkJEbTFHy25m4/
8OodLJpTv8/YS8HBOfXNr899gKLMsc6gMQpEgV6n7+FBsPMbeOpsT8AnbYn8
esFHcIzyKO2cSWCssKhdazRCQIabUw6fgJIkVI5ED4Ovz6qQ+0ICx/m5krVV
I6BNN+i9gwks+W2O+FbAZ5B7csrMoQSa9Da9y9WjkJg5KqBlBPSCxUtHLUwQ
GfOv3D+OQEGZbvihwgyqT2ZNXyKBZ5LKmArdOGx3Lj23JplANcshqGr1BPx8
+UX5cAaBVbWbtiREWGDvkzsOd+US2DEjbJhnZ4nzWvteFxcSiEliVf1Qa4mP
T2s6WKYm8Pu7FzEeiknYkNHYcb2UQFBNVGQSbzL+9cnZPfxKAvXq/LTItsmY
Xd+ytu0BgZTCMVXrSStcW70iUF1HwOMKW9sRZI3D9FSBupEAn/1M+ovZGufL
jym9aQK70m+VFxTbYEqmKB9oI5AxLWS9dNsUHNG8bnlXF4Hua86P8hELc9PP
CDxfE7h2LTk14S4LO7ss+8q2j0Donb+Otits8QJr2pM7QMC3bVBKe07Fkecl
61RDBAZsPoaHd07F8tkTcq9Rpu8712X7MuzwlT/rzYHjzD963+x2F9rj/cKF
zbaWNJy+sJesN9rjOMvhQqMVDVM2e3DdLjrgtbe0AztZNMi8k0/FbXHEtTY5
ApMdDfyoLImUy8ai3ofZa9g0zFfXfWioZuOyZeKeJU402BxtNfSIOPjGpip3
7EyDk+9LoV8OB4dmhU1+70IDnYuFmj4OXugXfCrWjYZUqyTppZUIV9hLNoy7
09ByoLY1+A+Ezx5J7A7yoCFeF3xbW4iwqPjOYzFjjpcmT1yEcMtgTWkY49X6
hk0hVxB27Z6viGV8d7GuI6IEYUVwuCGLcaGx3aAoR3hX0kWJgfGOuME3l54i
TN3ccvIQj9n7aJ92rg7hkpcb5ykZF7kP/a1uQjjA5FOnYvy8YST2HxrhNEPY
lyLG6/jm97fbEZbPrJdqGPv22HzU9SBcXKLMdp5NQ6MotSn0DcLiCvdpHoxj
c2yvt7xFWLorUzWP8eUV9vEd7xHOu+l0Yilj7mU00mtEeMgvUyxjXGbKao4d
Rpjfzbuzk7EkZHp5/wjCvpyzc+MZp05ySRwaRTj63qxPSsbfbDz/034TwnP9
BZszGVeXzhCOmRF+7uB3/wLjCNv8GYe/IMypns67xNi01X1sYoLpb2g9cpXx
f1hDToI=
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#74"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVz3tUjHkcBvApXSaV5g1dHBStmCExVtu49P1tJepoY7KrolIuZ5zZOGJK
sxdabSZbW7JUiKEss7bjlJNEp6NEptZl5v29TeliI5pGNJpm1MzE/vaP73nO
55/nPN95qfuFu21ZLFY0uf/za6nrd2fLlOBfear89hIaOOpJgapFCR/rrk36
BdDwL/f9HLZeCaUlpg2FxEe7nryWRLTBgycbL+1eSkNjcJFks6ENrh2NjaeW
0bDmo/tpdvQ/4Jobpdu1gobgQ144g/UU8OK7160CGjzrKIVihRrEc+3zRiJo
cPR93KKZ1gmMIA4ZU2iodq9v+ju3F1St9kZ9Fg1iL9as3AP94JE+JXBrEQ2W
PsulvvgB2P/GU3nwKg0iXeHZE5xBCC9au850l4bNAdaUZBsd5LHo7Z4qGsbt
PXZlDQxDKP+GvHWAhh/8HnW8OT0CtssSn4KJhpA13PxG9AGMji9/DGNjCMhb
tftm+SgU1GZFIy8MZvnl7jaDAeb5N84PXIghF2fUm/YYYU65p21ZEIZsXknM
xiYTqL3UByPCMaw67xd9K3gc3DkGc5IQg7rTQRuqmICaRaebs5MxdH4VtHqC
ZYEEad82rhhDeY3KeF9ihf1/ZvkHZmJ4FlMvuq2ahJ0uF3KeZ2NoZruGNUV9
hrci5X1NPobIh9sSM5JYqHjvmNPMEgx7vbcafZ1tEIJkA0+OQSRlN3370Abp
wyr6ZAoMF4ZfiHwktshdw+V0VWMIa0lNlvpOQXLVq5bz9RgeKc7lJT+fgpYN
p1kuNmHIkZsLu47boch7ewQNjzD4XHFr6w2zRxcC99xye4aB5/ZMeNBqj3iy
nh2vOjB8f+JWXfk1BzSQUMse7cFQMD12k3CnI6rksDYsf4XhddXMB+coNlp+
5uTJBi2GqqpjsowGNnKujovQvcOw5e7VI90SJySurNWEGjDwn38QMvOnovOu
diE24xj0DqPx8X1TER8pxgaspC/ca216gTMaXueiXW3DQKR2aN9sgQvq85Jn
RtozkF92AG8yuKBfY4NGMp0YcNzu4zHrkiuaFxv0OsCVgZQlx35LS5yGEuSc
wyyKAV5qcYzQww3J7i3dWDSDgcWK1pH2ZjeU0vl7Yr0nAw5HuvoHQziIO328
1DKLAXf+S8GXZzjIUZdpfjGHAaYECZRvOUi3rzb7lC8DMjupsGIDhd5OMKsS
/RjQZD3sWn+RQtJPj4s7FjBwSLX+TpucQvhlaXw/MYerPBt9mUIuu6bNHSaO
6mzfFnuFQqJQy0UbfwYaglS9SdcpZCzQHV9CLDd090vqKNQxWajNJt6b9mGo
4imFlFKJnreQ7H2Q3uavotDk0fy0lcSXZ4/9pVBTqMY7SQvEPe0m8Q2GQj5m
vmYL8Tc867s73RT6Y2V12c/E/EGHUdUghQL4aTUq4ichMvWWIQqt5Iqce4jF
Z5xuanQUSs9ZkPqGuHKdy6HedxQKjxtiW4g9KimT1kChfLuK1V8sYqDGUtwh
NlJoRVXjL0uJY2Jn1L03Uai9VN4aTCyz9Tw8NkGhQP/6qGjiBQmlcZkW8n+j
XraVuLnaW2C2UigtV9+SQpzkdM77p0+kb+L2JzGxZcds8+fPZP/JqKAM4v8A
DOxRsg==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#75"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVz3s0lHkYB/Bxiakw88q1o4jFUraOrdaUPL+2IjaXRkoXymzZaaWrEaot
q0XU6jjKukwm6TJtl8Ocmh1rtWxpjBbj/b1mhGm7aGSLGEPMYN/94znf8/nn
eb7PIt4h7j5TBoMRTs//uTbDemtpSTPkq45Xn1hPArtjiqN83AzLucbXvbT/
8RlcwPzYDLf3Z5mjDSSc6WrtEwQrgCO8wTIPJqE+4KJgs04BdQHCiPwQEgLH
bS8xw59B/Fbfo5fDSAhIccKpjDboiRMmVkSR4CglxOIvO4Dn/4fs5C4SLN3+
fqyyUYP/Wpb3JgEJ1bayhjvZvWBf25a9J5+EJCfG/OwjL8E7VbvBWkSCQWO4
qtn+BqTdLkOHH5DAHygozWNrobbCdFm6nITNfsaE3SYD4OdKfeHeQ8KnWQ57
09+8h+DNfezMQRJOeMg7314aAtX0hGXXNAlBgT7n69EwCDslto9YGPzOrdon
EY6AvPFYo3whhklRZbdCp4PCp5S8dwmGbJwqG0vUw1s+WX94NYZM3+LITQ1j
cCqsaBd/I4ZV5R7hDwM+QUD9PWlrDIYOtUX/1+IJuJLnGruFh0H91crVEwwD
uD760y4tGYOwRqn/S2CEmKXu0qk0DO2RMv5vyimoDelJDMrC0Mi0XtcQNgM6
w1N76gKG0KadcanxDLTwx21qWTGG/c7b9G5zTRCvRs3JEWHgZzAbYppMUM5D
z3KRGMOV9y/4rgJTJJSsKZRVY1j3mLc7w80MfTdeUxMhwyAXl53b/dwMGRdV
LfVuwHBWNFnQlWOOWioCw93lGFyvsxS962ahNpNyUWwbBl9WO/eYcRYaHk3r
t+/EcCDvoVR4ywIdu35PbteD4cK86Cjut5bI8ODQTMgrDH137Z+UEUxk9HHl
P9NiuHs3Kze1jom89AzH8fcYtvx+83S3YDbay3ZaHDWCwf/5MJdyn4PEsuPB
tuMYPlqMbN+umYOOaGKXTRnofeud1hy9MBeVKMZ/jmNQENr/7qALxwrpSYEo
1ZyC8yVHcJTOCmkuVnVLmBRY7nJ1mH/VGvUbvbLSrShIWJKVnxxng+7cH/oY
z6bAl1cYyXVgoaZANGhqR8Fi8dOhlkYWUqluOiFHCixOd73UBrFRcXlmbMl8
Cmz9X3GWX2aj9gLDiqIFFFDFiNP8Lxsp5pUWxbtRkGuewb22kUAc60rVWg8K
VOlNXSEVBCqvx2WkJwUpypBahYhAiyWt7RrabJ/m0vBKAg2dOWk2QDtM3bIz
+jqBQvP0CQwvCupWKnvjfyVQ0A/fm/nRFum6XwqkBPIakKt/or0/efjdtTYC
UY2l7Su86b5Pjiq8lAQKuzJeh2hXuozeFncQqGWF481vaPe0jCXdp+h7B0Up
CbQjfI0farsJdECjHT1P219rMaLUEugtszrvNe3WoNyOLe8I5JFzOHqQdtLl
2RLVAIGybCadJ2hXbbBK6f1AIAkzWWTzOQUOVcRYv45At2JeFHJo1xgKO5P0
BMqRG0LX046MtpMOjhHI81XfdATtXFPHtNEJAt3o/Iy3l7bnjl9ijxvof4oz
2IdoN1Y7cyaNBNr6rKIunXb87DLnU9MEstcWJZ6lbdjjMjkzQ6A3O3bYFND+
D4OxXg0=
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#76"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVz3s0lHkcBvBBphHFr6xbKl03pM5RKyy+vxKWXY1GNyWXrtrZtJURqpOk
TLdT29Yo7TAhmjYnpZNLl21UMqOL8f5e457awiBhxtSYKfvuH9/znM8/z3m+
Mzfv5m0zZbFY4cz9n8vSJq7NuSyHcyt51x77UWDT8NVH+VQOa6PKRHP8Keh0
HZjGGZRDQopaIGSc3vzqgyBYAfnz333lBlDwyPucYJVGAdML45d0AAV+nydf
5IS/AFZRasDn5RR4JzmQZNZrUGRo2qeGUmBfjqTSxQ1wtuXnsUVrKBjv8vKp
alITZOxar9qXSMHtyZWym8fbwegp1w1lUsB3YDkd3/MW3riRIrMcCgwdhqsd
Ue+h+M9ahfIWBQm9Z3NO2nRDcYxR4vuEglUexvhYk164kOgfHqqi4Iu53dbU
9/3wvGIHx6KXggOzaxu7Ln6CU0HxVRWjFAT4uZ5+hIfAC3dONVgS8Djhu61M
PAxbbjKLphIYleS3KjQauPTSzPahK4HjJLlSt30EnnfWqwq8CRxxy+b+ItNB
ULwkuDuIgO9fs8PveX+B4b7FIeJIAg1N7J7lUj3w/tkrSowj0LTU60c9ywCz
oosqGvkExHeUI08ERvjdfKlX4X4C9dzKhArlV0h3LaXnZhCo5kwMlIWNQQSv
Tsw6QyC0ZuOm5BgWzo0SsuZlE9jpuG7ExdIELywdqPKQEEhI48jW1Jjgu8HW
EZlSArn9bxJmCEyxQ5NdFrlNIPDp5tg0FzMcYbHbKbeSQK30yonYFjNc1aUX
l8gIZEpGzzZnjcOl5iGxLbUEZlyzVrQHmmN/z+pbK+oJuFnX8/YZzXFb7HTf
xSoCv528Vy6+zsaqmrgjMe0EzkyJjOBtGY+jPbr8Hv9L4EPJd8+uIA6Oy9Nd
SFQTKCk5Kkx+wMEvagfHyQYIrL5ffLhVYIFbvX94Eqgl4NkyxKNnTcBbw75t
d9cTGGQPR0V1TMDDv3qI/L8xfSsc/PeescT6JPO1MlMaQnvUic4+Vjgpw7bP
wKbh9OU9JEJjhbMO6HyjLWkYHz3DzunqRBx20CllmTUN8QuOntq1aRKe01PU
HTKFBrfN57k8O2u86XK/k6U9De7S55/qqq3x+ofbNmx1ooF9uPltd4ANzkwV
6Vqm0TDZ853PEpENdijTwqALDXQ29pH32eDsRQ/yqNk0CMel8Qp+QrjUvmaC
ch4NqtSa5pA8hKtyF65Jc6UhSRlSpZAgnHho5dAxxjau8pzwfIRN5ejUH4zD
muo2Rl5DOO98Zvl1xg+8lO0xfyOsjZ6vbWQs0bS+FZQjnNBFGT3daNi5a0hd
8BrhuamTuGrG7Gd7FfOUCPeuE0q0jPOdtTekDQiThrufxhi31en4t2iETxz8
PsvOnYaVbsaPVa0I776XnhPI2LObPazsRviLOz9SzPhVgLBhtRrhIkVw+nXG
fJFFmaoX4dUpbTfKGBcGWSW1f0TYuWWpXs7YrhDpejQI9xfcT9MxvmM438gf
QbizOOmiyQIauJG25QM6hJfw+0qsGAtN7VO0euYftm3TLMZzN1xav9+AMMhr
1B6Mq287+owaEd4x00fvzTjG4orjoW8Iz8zks1cwNsQ5j46NISzaHoO4jP8D
jg5YTQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#77"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVzntUzGkcBvDpaiapeUk3ObUb05awmtAkfd8V29aqGLNy6x5bm8spTcg6
JZZIa3XUkNJ0OxrE5lISOdOKaXJp5vf+dDPRnlJCuphJTbS//eM5z/n885zn
m+g9wu2GLBYriMn//UPqjI3555vAPfSBdFYABVz1F4HqYRPEhLsPJzJ+7To4
lz3UBBWLtyxpYZze/qxX/KMSFFFGh08FUlDv9Zd4/agSsvw6wozXUuAzNjOX
HfQEfKLNuMPBFHgl25IU1nMwn9UVXy+iwKYGyWR8NaSXW2W7RlIwzenpw1aL
NhCv0u2w2U9B1cxa+dVjGqgr/70qKZuCBFuW/bHEbvi1uWhJejEF+i59cdfm
Hgg4w+cFV1MQN3A6/yS3D3pdblV3KShYv3AyKsJgAHiHz86zf0nBZxPr2AM9
7yFx7E9wGqTgoLPixZvcj3DQfHWn51cKfH1cT9XjYbDdUxDWbUFg4Qnv7TcL
RyD/tuh+w1wCE9KSTuXoKPCSJYq6BQSOkZRa3Q4tPHjn6evjTeCwmyRkrVwH
87dtaXb3J+Bd4BxU7fUZPOvWlOSKCKjbTPtXycah8XSymUsUgbbly1aMs/QQ
8J1daNhOAoU3VNp/xJPwWu15/us+Ai0htXF3VF+AY3lzT0QGgQb2DD954BTM
6e/mO2YTCHi0NSwlnIVzmu7olkgIxNuFap2mG2C5863Hi6QE4lLZ8l8eGeDi
8byJNBmBi+9fxTmKDXHG7UW3WqoI+D2Mjkh1MsJ/3ws+WlRLQCG7cCKiwwgL
So9m1coJHJVOnG4/boxLHbf7fFIQcCy3VGr8THCGi7wmsYWAm2WLcO+kCT7k
5a5IaSWw82R1TWGFKR6MvWx2V0Mge9aGdcKYafjLNXTdq4dAb+XsxguIjdXh
U0nGAwQqK49kptxj47SWRrn4IwFR3aW0TjEHv9BcM3DQEvDoGBbS35rhAx0p
u3kTBIZMRzZv7jLDZpSyJ2KK2VttuzIpezpu87aVcIxpCOh/u9tBYI7bvreK
/Y1Nw6nziWTdqDnW8G3mas1pmLbN0dq+eAYueVJx1RDREOV+JGtXmAVuJPZ7
l86mwS06J0RobYmXxhdcm2dHwwLZ44/NDZZY6TRfdMmBBtO09u4+Xy6u3/TU
4mcnGmZ6/CvwzOPi5ePisyedaaAlWND0jot1Cp9ICY+GTONUYelPCOdXlcrk
rjS0HnjU7l+E8GQmv/KsOw3JKv+7SinC07V8o2LGXNem/KAShHOKqI2VjAPb
mrduKEdY9MeIrpHxvWUqTfgVhOmYOvsxxtLRzm5xDcIuZa+GNi2kIX7X8NvS
5wgXCos67BcxfxuTlDwVws7L4nt5jEscPl2WqRGWt77+4MH4ZbMu4TqNcLRj
51gg42C3yQ93OxH2X8UeSmXs0Wc6oupD+MHFisQOxs98M9Witwh39R4JfcM4
IY9zs3UA4QKO1YoRxmVrzJM1HxCWXBHpOYtpsC5Duv5RhL1vx0QKGN/Q57xI
0CJ8buUIfw3jkA1WNYM6hMtcBSbrGWca2uz/NI5w1eCwNI7x/C3nNu3TI5xU
EZuQzLihyk4wMYlw5PEz/HTG4ZwLdoe+Ilyq3z+exVgf6TAxNYXwOvGc+xLG
/wFAP1M1
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#78"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVzmtYk2UcBvA5YYyT44HilAoEaiJ4FaKCof/HA3FIBMdECJVAsSmRqYwS
0mkW4oFUPBAQMjdNl6GhBoF4GIptQ8HtfV5OAxQFGaiITKawgb19uK/7+n25
r9srZQs/lc1isaKY/N+Ls+zjigpVkHRPslm5kgIH7Viw5o4KYp6abH34FDya
OTCFO6iCUweulogZ725t6BF9pobjUyLy58VScCPoiGilQQ1z2JG3ZAIKQt44
nuBG3YOjhrFPsldTEJThSjJZjXB52l+7pq6lwKUSyeVztDD3vDZ6vpACK8/7
d5ontUCn/bL8LDEF5Y5Vij9zOqDMLO+G4xSkubLcc7Z2wU3XxNO15ygwdZpO
dyZ0g3ur8AG7hgJh/+GiAw69EJ5Y0ezcQMFKf3Ny0oR+SA60jaEeUfDW0nnD
ju7nYNFgTtswREG2t7Lp6YmX4KVSxjuyCSwKmXnoBn4F3uL0GXGOBPz3L0i9
UjIEf7eMl+k8CYxKpDq1wQAqkblXPJtADsmsMm4cBsmIW6c8hMAe34Lo5Qoj
BA4uLFkRQWDBb95RFUFv4UpXvGBzHAFtC0e/RD4C7NDSpqspBFrmz/t0hGWC
Ak2dY1k6gZLLmuHbIjPcLy/6mLeDwIPoKuE/mjHIm65RB+0lUMu1X6qIfAc+
p3L33MojEHE3cW3mOhaWz43TlRYQ2OS2etjTdgL+QHaidouEgDCLq1h1dwIe
EXunHpMTOPX8odBDxMa/BJkSasoJLL2TkpTlORFbFRdKNlYRUMqL9ye1TcTt
6feKEhUEfpKMHm7dZ4Hz/ELYmUoCHmd56o6lltgFh7VoGwn48h7wt5st8egG
nUt1E4GvD1RUlpzn4B9zV6c9aSeQ5xQbw19vhQU1ivawJwR6yt6vK0ZcvDM9
5KFZT6CsbG9uZg0Xc+sESQkDBATXzol1ImvcXm8u7TcQCGh7xac/tMFPjg21
PX5LYJAzlJDQaYMtI29Y2owze8tcF27Ls8XW2bt6ZGwaIvR930wOtsMi96LP
jRwaDhVuJTEGO2y3XnBkmy0NVms8nN1P22PrH3Ty7Twakv32HkxfOwnXX0sx
FzrR4JuSH8135uGNbyaO7XShYZb835f1tTzMo4bHjO40cMStXb2LHHBV4PEp
R6fS4BjwODjwpAPmFBs3K71ooAtwsOqZA953Xd9434eGXIssviwcYb/QKsXg
DBqad9xtDStF+IJyds51XxoyNGHVagnCTjMOK1SMHWaqiqKkCFtJC0dpxpEt
9YmxZxH2qriYOsC4Zp6mY90FhD9q6PHwmEWDxKDrElUiLJ39zGc3403pr/pk
jQjr1ZsysB/zt26beroGYdvQvtTljKWTX/8h1yLcZvRcFc+4vd6YdolGOPxm
td+3jFf4ml9U6xD24J25Vco4oJczpOlFeMnti9njjBsW5WoFfQiLVT3hNv40
pJ20vtLcj/DT1zonZ8ZnQu0yOl4gfGm7lcyfsfMZZNQbEB52+er3NYwvm/Kb
0oYRfrxClixkHB37XuWAEeFGN6l7BuNctsv3r0cQzvHq+/kg42lf/Br/nYn5
HxwQVMC4ttwteNSMsEUR6KWM11kXu+0cR7i4HJ28yNj05eTRd+8Q7n5+fnE1
4/8A3udbdQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#79"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVy3s01Gkcx/EhxlAuj2qS1dJ1ERVtQvF9auymzs4OgzIVwlaK2NrG1jgS
7Uoh3QtLk0qm1ra6sNRxmsKaERm/5xeTTJdNmK0pZAqD/e0fn/M+rz8+s2OS
hFuNWSwWn9n/XSWxXF+Qr4ADpx75lQkpsGkb81HVKaA5cczXOISCFy66WZwP
ClgwbYvLZsYH1S3d4m+V0CupU1uHUlDrfVwcPKiEfyj+keQwClZ+sj3D4T+C
Ir+M+avCKfDea0eSWY/BXSSKbYqgYEYVksmWtkGV95+S23EUmDk117VbdcB4
anZtQRoFFbbV8t8zu2DZedf46acpiLdj2Wfufgl5ut5ToqsUjGpGL2pEr+Fj
oGX3lrsUxGnzCo7a9EBeWV3S2mYKgt0N0VFGWuC1cxNfPKfgsyn3h/2v30K9
uFAe1k9BytzGJ2/OvIdg4a5F/SwC/itdcmpxP9yfkxLljAi4H/HdeqtoAF6V
bz5W5khgRFrSqRwchMWkmMt3J5BJkqv124bAyeLT1NQVBNJdzwm+k+uhzH4s
3C2QgO9vc/mV3p/BbVPS+vAwAm0d7N7VsmHwbnrBr4om0LHca8UwaxQMbiHQ
kECg6KZq6KHYAG+PR50K2EegVVAd95dqDBbeOZ2TnUHgAceSJ183AQklP1p7
5RJY27ApIjmShXUdHJ7vOQI7Zm4YcppshLO0B8sXSQnESTjysAYjzNbsHkqR
ESh++zzOUWyMBcaxB5srCPDqYqIkTpNwytJQvbSaQKOs8EjU00nY4Y+5ww/l
BH6RjuSpD5tgz6R3CRYKAo5XrJVdPFN80sWTdb6VgKt1q/Angyne0N2iu9FO
IOFoZVVRGRsbngkCzDQEcqeGBAljzTC3KdGh+DWB7vLp9YWIg+9QV3/N0BIo
Lz+UlXyPgyt8LlZafiAQevdqWqfYHO8J49arhgh4Pu0X0nMs8DwzddLwCIEP
7AGRSGOBc6gvPoewaOgOsPPbkzsZFzjbX59lSsPa3r5EB58pmBh9JS82pyEn
fzcJGpyC/RwDIvlWNJhtduTaX7TEJ3xLZ6Xa0hDtdih7V4QVLvcIPkZzaXCN
OSkQcq2x3iEtQGtPw0LZ3++bHlhjw3CW9/EvaWCnqV/2+NvgmPsl6Rvn0GDr
+crn67M2eGRnpUftfBroc9hH8a8N5sojD+ucacgykQgvBSI8vp6KBTca2vc3
qNdcQFhz20PktZiGvao1NUopwiZWBwQ8xjYuigJ+CcI1ku28IMbrOpo2hVxB
WBY0dd5Oxve8VF2R1xFWenU2FjGWDna+FFchPE+bKzVZQsOOXf19lx4jnF96
NLuVMbt+j3KBCuHMlmCvLsYlDh+vydoQ3tb/UNPH+FmTPv4GjfDp59ecJ3nQ
8L2r4V1NJ8JBkXnSZYw9e9gDqh6Ek8psZxcwbvHPagvtQzhAfa+0lHH8WfNb
7VqE/Z/aud5ifPmbKXu73iHsMdHj8ogx9zLS9w4ifOKmznKc8c3Rk0/ihxC+
sHppuoUnDYKQaVU6PcJvTN0HuIyzjGfs+zjM/J+sal7MeP7G8+E/jyJscTdi
+UrGDypm+owYEFZkLLkQyDjSvHBm6jjCC/JrTMIYj25xGJmYQLhxh2F7NOP/
AM5WThU=
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#80"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVzn881HccB/Aj6Yi5j+RHKlRWVNOsicT706ziHhnu1Gbyqx92jcv6cUKP
lcW45Mdm/Rgyl7S51VW0/KhWc8Xctbruvp+vn9E0XBRynOQ0++6P1+P1eP7z
erxcdibx9hizWKxgJv/3xjTL7cVFCvAeLJdv2kEBR/PWR31fARWHj/PPMf7b
bXgR+5UC+oLSW3SM09sf9Yk2K8Gm4ml1WRQFd7y/E4WNKQGECY2T0RRseG19
mh38F8jsK/mVcRR4H7InySwVCHe7LXsbT4FdLZJKP9DAy5o/rI7up2CO88P7
re+0wbYLODw/m4Iq6/qGy1ldsCha4BpSQkGCPWtB1v4e2H0pXTggo8DQbTjf
HdEL+WV+RzY1UCAYLCjO4WhBYDH/epGGgrDV03ExRoPQ7xh7t6SXgsnZtrtT
e1+CfWEmJ0dPwZGlzS39p0ege3nm5DUTAv4b3HLv4FGgVvyTfNCGwOoT6/dc
L9XBF5cP+BQsITAlKe9Ujo1B2g22us2DQBZJrp+I18PpAaHZFT8C37ifDdna
MAFtghWnrLgE1p9bGlzjPQmGnqSk4e0ENG2mzz+SvoG+Hut97F0E2tZ5+b5h
GSDth46qJ0ICpdVq/T3RNLAPlri6pBJ4HFIvqFO/BdVRvGpdBgE52zKggTsD
RmRYVZVHIKgpMio5moWVWal9J88S2Ovwqd55rhH+ObHGLkpCQJDGbtjWZIRz
dS/CxVICP718KnASGWOHOm7971UEAu7vjElznoW5iy/dS6kn0CwtORHTMQtP
RVBFmQ0EMiVTBe3ZJlhXzg+vaybgdNFK2RUwG9flOOWtfUzA3eox7+D0bBwV
uPlD/1YCiTk1taWVpnhouSwjp4tA3jx+KG/XHKyIcK6x6yXQJ5vfWILYeNmX
81z0AwRksgxx8m02Lng23+vICIHwW78c6xSZ4fGEvWJfPQHPjlEevcQc3/C9
Ghg3ReCVqS4iotscy0s9Qm/NMHsf2/sdyJuLBR2rtN+a0BD0fGDfQh8LLHlU
wTYzoyG3aD8JHbPA4c0x6JYlDXN2ONkuOG+Jg5aLzUcQDXGrMk4Ko97B7inI
NtiWBvedhSE8WyvM2xzmL1hAw0rpnyMP5FZYFftk0mYxDabH2nu0/hz8MN04
UutCg7XnM5+1Zzi4jM/147vSQJ/FPooXHHy8WbcsdwUNYpM03oVAhFW+My39
K2loTW1q31KGcG/LmkTtezQcUm+5qZQgrLgTlT/OmOOmKA4uR7gpzOOKkQcN
3LYHkfyLCJu6y/sdGd/2UndFX0J4a3K1byhjyVhnj6gW4d8oR1Ed473C0YEL
KoQrI1lu2WuYv40HlO+qETYeL2SdYly+cPxXqQbhM8WttITxkwcTCVdphB/W
p6TeZPyJ+/TQzU6Ep1WuF4cYe2pNdWotwoFF2fn892l45C/WhA8gnHQycWMs
44QzZtdbBxGWO5vrEhlXbLI41DWE8PetX23NYmxbgSaejyG8vfd1Xx3jakNh
S4Ie4Y5oWVYj4xC+Te3wBMKjdxe7ahiLje1Sxt8gvLrFK/IFY9fPf/zssAFh
bmS37jVjeZWDz9Q0wiPxAWITTxqizUocvv4X4cHYeEfE2BC7cGpmBmH9tS2X
FzH+D4qoV7k=
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#81"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVz3881HccB/Dz8yRyH1fX8TCdH/2g9FhqOq15f4plLNSRSM5oSUkbcypt
NWm3izyKHliq7bp+uWI9pCXVoyGJ8/Pu+/niMrepTKSSy4kj++6P9+P1eP7z
erzeLgnfiHaaslisEOb+z3WZtpElZ5ogaveexTUxFHA0077q+ibIFzrP5W2n
4B+P1x9ZjTRBScBWfTLjH7Vt/ZINKnCVxR+fH0vBA+EpyWa9Cpp70dx9YgrW
jtsXWoW0QGBl9WV+PAXCdD7JYLXDvNWkcUciBfOrkFK5UgM7o04f1XxLAVvQ
Wt81pxtOsV/vqZFSUGFfXVsm7QWurRztKqEgmc9ylKb2gXqiRDtcRoFRZ7yg
i34Oh2+fMxfWUJA0dLIkhzMArn5y1yw1BZu9puLjTIaAclZ2HXpGwXsL3tcH
nw9DmUlYxK53FBxya+z8t/AN5BT6e580I+C31uPEA/wWcmI5UZFcAl7H1+ys
PD8Kgk5x/kEXApNyRY9KrwcfPt+jdTkBKcmoNiSOwZ4OwdSNtQSyPIvDNtYa
QBy4vVAQRGDNObeQ28L38P0VqaN9JAFNt+WL9coJCDhkXoATCHSv9vl0gmWE
+lCF0iOFwPmb6rGHkikIiu5Lkh4g0BFWnXRHPQ06hUPeraME6qxs/WuDZ2Ae
ib4TnEcgqCEmNkPMwtMeKbx1xQR2O2wdE8w2weXK9aVecgJJmVa1WxpM8CBv
27H9SgK/Dv+dtEBiinfkJgaoKgj41yfEZQrMsPb3vX8oqgk0Ks8ej3tihvdf
z2C31xI4Jp88qf3ZHI83LpO5NBFYcNlO1etvgY3c1Ow/Owh42nWIvpuywI4V
PymGugjszblddb7UEjsMj8dG6gjkccM3iXawcQKsb7XoJ9BfPu/RWWSFr264
72/2kkB5ebYs474V7gyYbiwdIRBx7+qRHsksnC6xWZFrIOD95K2IdrXGXFOX
6x1GAiOWo9HROmt8gG87ttGEhv4A/mdpebOxWn9PvNqShqAXg/ucfG3w4vZr
WVprGk6cSSWb9Da4IEL4ssyOBvb2BTzHC7YYl65rmOHSEL8sOzcldg5233J6
7DCfBs+EgjARzw47LnoVfNeJhqXKx2+a6+yw1DCn4piABssj2r4BPw4OyB3v
znCnwd77qe+qIg5uyXRjsZbQQBdj36aXHKy7MeyzZSkNMvNM0cUvEC6OyfZq
W05D18EGbeBvCFfmXygYWkFDujrwrkqO8OPH7I/fM+Z4NJWEKBA2dbNutvCm
Ibi7OSb8MsKHDc8nBIzv+6h7xdcRTmj5sGYrY7m+p09ShfDTFsGXDxnvTnk7
eLEdYXt79pUzK5m9j9JUi9QIt5yrGb/CWOH07ppSg3BWoVvgLcZ/NRuSb9AI
O0sGdG2MQz2nXt3tQbguMW3UbBUN3gOWo+oBhI9eGlGmMG7zk2kiBpn+JWmd
mYyTi2ZVdg0h7Ke4yJIxvvS5TXrvK4S5jvxQBWPeJWR4oUfYP1XU2sn4prGg
M3kMYZVZ3MAzxmHhc6teG5h/VM4zI4xlpvMPvJtA2D2/evHsT2hYuO2XqP1G
hDVxhUI+47oKB9/JKYSLZhYGLmQsnnXW4YcPCEu7ksO9GRu/cpqcmUFYEbor
Fhj/BwG4SsY=
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#82"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVzns01Gkcx/EhBhNmHlnRTstGbZlttx0lFN+ndFky1KhNFxSjddnRqYxQ
bVvtiVqtXV0UXVDSFDnFyfXUjmgZhZnf83ON0mExq6Jhkpmyv/3jc97n9d/n
y4i94ihjFoslYvZ/V6VY/ZB9qRE4niVFc6Io4Kk/eqrqGsEmah1Xyvjlojdz
zUcboUgTEfWI8S+dzQOydUoY+tNtJHIPBQ89/pBt0ipBIYiWFP1Iwcr3NufN
RU9hMrGOtSKWAo8Ee5LIaoFZTTG6wL0UzC5HcrmbGpT8I97iZArMnJ7VtVt3
wPrVEo7kdwru2VQqik72gNDPKiggj4I4e9ack/v6oOVUCOVSSoG+V5/Xu60f
AtBHQW09BdGajOzTvEEIHTXNlLVRsGmxYXe4kQaOf6Fp7xqkYNLUTpLcPwKF
/EwVTFJwyLmh7Z/zbyEv3i9hnE3AZ+Wi9Id4DCoLtsz3syOw+JRXVOmVd7Cp
L7uR40JgKje/W6nVwrBQ+or9HYGTJLFSt2cCNGO1YWd9CBxzzQoKUOhguDvQ
UOVPwOuys+iBxyTEPuY6R20loO5gD62WfwBLQdnLzZEEOpa7r/jA0kMwtzDb
Ip7AlfuqiccyA5Q4NLS6JRNoDaqMrlB9BPdHZ/09ThCoNbfyVfhPQ97OuOGb
Zwj4PdkRmhjGwvDpVs2hLAIxDlsnnGYaYZNmdawol0B0irliyxMjvCq6+uLP
cgJXR15EO8qM8fTA5x4P7xHwrYsIT3GagYv4ZcGplQQa5Dmnwrtm4Dt5E5k3
FQR+zZ3K6Ew1wUk5zoa3DQQcC7jKHl9T/HRuDE5tJeDKbRUfMJjiZZYRFXfb
Cfx0+kH5lVtsfPl4WZJDL4Ezs4I3iiPNMJaa+Cn7CQwUf1afg8wxb1q/oElD
oLj4RFpijTkePJTfJhslsLm68Gi3zAJ/WqOtDtcREHaNiel5HLyLylIX6wmM
st9t29bLwQFGBbxlRjQMrLH33n9mJk7QGtsL2DT4DQ3H8z0tcX+a/Fknh4b0
S/vIRq0lNosfta7h0mC209FuTp4VdqmWKOfa0rD76xO/SUOt8bj+nMNdexpc
IzKDxHZcXBJ8+Cs9nwaB/O+3TbVcXGV0oLnNiQb20c6+QR8etm2ZH/bchQYb
4SvPpRd4uFnEXp60kAY6C3s2/svDKySpXi8FNKSZpIivf48w76CNZfy3NLQn
P+lcfw3hi96xa68KaUhQra9S5iKcwJq1sogxb1Fjtigf4a1doUuqGPt3NO0I
LkB4VNqN2hjXuKt6wu4grNpwrMLKjYZcbXefrBzhwxLVucOMY6Rjw9dbEPbN
2JAespT5W79fuUCFMPXCsHwP43z++G25GuFIw86+A4yfN+niSmiEbwsEizMY
B7oaXld1IzwZypHXMxYOst+pBhH2KhUIhctoaPZJU28eRjjtr8kKYBx3waK0
XYNwYVeKt4jxjbWWCT2vEV79+BpEM7a7gXRDWoSlvgcXXmV8X5/ZFjeBcOD5
95fvMA4Kti1/o0PY1noJt5JxmvHspPEPjFlNIxTj+dsvhhzUI8yBb0L6GNfe
c/CcMiC8fckGxRvGYRY5Dkc+IVzuPm+hgbF+F39qehrhurLSdAt3Gv4DWOlP
Yg==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#83"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVzns01Gkcx/HJvSjzVIRDkXTWlM4mDSLfZylhc2mKLlTLxlEzarPGYttU
ltSm9qjIrZ3Q1lRWxtakrI1UZqaL8Xt+GYTVaZBQwogZa3/7x+d8zuu/t0PM
IV6sHovFCmb2/3+VNjeisEAGjoGbjQ33UcBumfZUNsrgViEdtJ3xP87DdiYf
ZTDnrPkJMeNjbS/UQn85hNwrVgTHUlDn8atwy6gcyktCFRfjKPCemH/RJPgZ
fNEuOeq4nwKPJCuSzHoJAS7rGtYepGCRFInFa1pAFf7QgZtCgbH988bWeSrw
3fWm0S+Hgqr5NfW3sjqBH7lRxBFRwLdi2WQd7oHIbnm/voQCbZf2StfOt+B7
JTysvJGC+IFzhafZfXDGJTo9iqZgi4sueu+sAZBWnXzb1EvBZ0PLfalvB2Gl
a+117gQFPzo2veq9+AFuRl+dGDMk4OPtfKYOj0C8srIk3IKAy6l1sdUln8BC
bfqHoyOBKVFph3x0FG48ajZ2+ZJAFkmu0cSNQ+/5humm9QSOc/JDN9dr4IDO
dGomkMC6Ysfgux6fIaQ6ufpBBIEWlVG/r3gSuHfNMv+KIaBy53pNsrRwJN/7
UUYCgRKJcvyRUAe3beOK6lMINIfWxN9TToMg4+aw6gSBBpO5fvVBMyCIPpka
lUMg8Enk7uQ9LLyt3MjfP5/Afuvt4/ams/ADu2VtK0QE4tNM6sOfzMJRYi91
opjA5cHu+CVCPex/x5rztIqAX2PM3jR7fRzprVdZXkOgSVx0am+7Puagz+7t
9QR+Fk2daztpgLfnOGR5yAgsuWou7/QzxOeLCtJ7mwlwzJt53+sMsdtURcAy
FQHB6bvSkutG+Gl366uyLgI5C7aG8b41xrv//noFX01AXWHxuAiZYHJ5ue7Y
ewIVFRnZybUm2GfAazEeIbDtwbX0DuFsnHUpbwGeIODaPsKjl87Bet9dKy7V
Efho9Gnnzq45eGi1ZRvo0aDeYLU+MccUNykGvYKMaQjsf3fQ1tMMdzk9lJqZ
0XCm4DAJGzXDEfHOawwQDcZRSyxtrszF80YuZKZa0BC9MuOXhN3z8O8a3fPF
NjRwYnJDeZbmWLrKcNWxxTSsED/9oGgwxxs2xJw6uJQGo/S2nj4fNn5zoMAq
ezkN813feLrlsbHgzkQEl0MDnY89Ze/Z2CHMzv62Cw3ZBmm8sgCEo2RDg2Gr
aWhNfdK26TeEM895nc91oyFJuem+XISw2zC7VcSY7SwrDC5FOEVxwqqScZBK
Ebn1KsL+ResvKBjXcpWde24irK6zOWSwlgbRaEePUIpwbPgziZDx/oSRd2Uv
EV7oRSVFcJnex4ny5UqEZ7KmBfsYl9qO3RC3IOw+3RyTyPi1QsOvpBG+NJm0
6SzjEI5u6H4HwvecasceM3btM/qk7EPYu+pyt5s7DS98slu2vUM44ehpiS9j
ft7s6tYBhI9InDLCGJdvNEvqHEJ4wWu+nYCxZTnS9I8inGHqyy1jLNHmvuKP
I3y8t1pzm3Ho1oXSYQ3CcVj1Zx3jbL1FKWOTCFdrPTntjJ12XdrxgxbhiKUp
PX2MG6qsPad0CO/gHcgbZ7xndpH1T/8ivGqYHajvQYP2G9upmRmmd4dgks34
P5d4Ulo=
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#84"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVzns0lHkcBvBpMDPlNq9qXJbYZDum1Wmn0kh8f2W7J4xuKKJYjssetpmN
srWrYxXWpnIrhVCzu86u2m2ichpJZgjj/b0uaUZackmJicyMtO/+8ZznfP55
zvN5xLeiSCaDwfCl839vTDHfV1SogKikZ4+Px5HA7fjooWpQQEfGuntPaL9w
fevAeaeAhV8JK3jxJJzuaR0Ub1FC/UP+/r9p1wl/FQdolVBwgbl6PIGEDR+s
LnF8W2Dsw0hzRCIJwmM2WMJoA5l+MnujhARrGSGVru6AB9i4Sn2KBLbT04Yu
i27IL+3jL7lIQrVVjfyPdDUU6jR9gZUkxNow7NIT++GnJrlnlowEg8ZQqgka
gNdySXamgoTo0Zyic9wheNl/4UBNDwkBbrPhYfNGwWgmlH1llIQZE97R5IEx
mAsp3fqLnoQTzk2dry6NQ2JBnuBfDgbvDa5ZdWgCmK8GKnqtMbidXR95u3gS
WLnewQEuGPQlZb1KrRZEVZJJUwGGdCypmY6aguvSrLpgwPAjP99vl3wauvzL
TAN2Ylh/xdn3jnAG4sodnVv3Y+joZg1vkuogc2/R+cIjGLrXuXvqGAbYJ2hj
r07AUHxLNfVIPAs1j4SHtyRjaPerib6r+ggTA4YwzzQM9RxzH/mOT/CiqMD1
WjaG7Y0hhyShDLT0n0djCfkYYmz3TzmZzkM5eUU/oBIM0Skc+d7GeSjG4cRa
iRTD1bG+aEcxEwnto+zrqjH4NESEpTgZoasr+zpzazA0SS+fDXtmhMK9tH71
cgxnSvQ5PT8bo0jjk3MOCgyOFZZKtY8JCm7NX9XSjoFv2S76btYENa4y55p3
Y4g7d0dWfJOF4keeq89rMGQvDPQXHWGjIN3M5vBBDINVix9fJjgoNWig+vRr
DFVVaRmS+xxktGgNe+cEhj33bpzqFc9Hyx6O6w58wCB4NiGili5AtWSAi3IW
wzvWZFCQZgGqLKdUx5kUDH5t45WUbYpCfdidF9kUbB8eSbD3MENz08UPY8wo
yCpMxP5aM2TDTD0qIShgH3Tk2ZWao7ar5UkMHgXhX6Zlxh+yQP6Vvq4P7Cjg
R+T6iXiWiDoaHu3uSMEK6ZPx5npLxL85IfN0poB1qqd/yJuL5pZbkAnLKbAS
vPRYk8dFDW6LxWtXUEDlIw/Fay4KUOrynqykIMM4RXR9G4EKgzXCNAEFXcmN
PVuvESjTzMVLs5aCY6qttcoSArW49U+O0ea6Kop8ywgUpfeuNNDe0d0cElhB
IGv7fhNbdwruu6vUob8TyGGF8mYg7RJtb79YRqCG82dSm2jHxE+MXG8jEGMJ
ivxrHf33cZLyCxWBnMretNXRLrN//5u0g0CRQ9uET2k/b56O/ZMikMmaBcxR
2rv5s29qewk0vK0+2VlIgWCINakaIpCFIkR/iXard0bHnhH6v7UVKqcdmzf/
dtcogTR2J9Nu0S7fbHZM/YZA6to4ozbavHJielhLoDt3lUNsDwpuGXI7Y6cI
9JTl+hmPtl/gItnbaQJ1f/TatYx2BtP6+Hsdge6GZd9AtF2CCw58b6D305tU
u2nXV9t66GcJVNR2T3eQduj8y7apcwQaz//GMZa24bC9/tMnArV7tWxKpv0f
B7RaMg==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#85"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Xs81Xccx/GDcMRxztfkNo2Veoy0Fj1yjsXnu07Ljkccji4uIRWxk4Z1
TNamdT1ELYbK1KmYnVr1oI0OrR4HGcei43x/uUWXuSRRnM7J5Zj99sf78Xo8
/35/uPMrUbwxg8EIovd/P8tkbT1/rgUi48b54WINcDrmeOrGFmi7mhZSQfup
+/hi5psWGIuUh+ppH+puG5RsVMHr+DVeP+3VwF3uj5JQrQryI8bF7ckaWPfO
ppAZ9Df0Zkc28FM0wN3vQNIZ7VCTH8xyk2jAvgbJ5d4d0FmnSGj4XgPmrg8a
O6274KnvqVLLAg1U2iiUvx3vg0pFUbSgXANiB4bT8dRnIKjlhOVUa2C2f/ZS
f8QA1MUs+r2gWQOJL0+fz+EMQ3nZzcOtXRoIXWmIizV6CVUHDssVIxqYMrXb
fWDgFWCjqDs10xr4dmnzo6HC15CtZS5xYBLwX+eeexdPQC7/TMZiewIrs33j
b5VOwsZKs4KLbgRmZJd7VVotFCv/kSWsJnCcpCv0CTqQpkb7N/gT+MGjWLhJ
qQclvnCjKZCA789Lg6q5UxC3t89PtI1AR5fZi/XyaTgaMIQ8dxHo8ln76TRj
FnaEVDlqkgmUVql1DRID2OfGCnQZBB4KFYm31XMQvSLId+owgXomi68MnIcv
pcLV4jwCgqao6PQYBrYOLxgSFBNIctymc7U0wto/0/a5ywgkZjKVW5qMMCOo
KWCfnMCFV08SXSTGuPBtW2BjJQF+487YTFcTXLVIqP5FQaBZXpId22OCjXV5
3oNKAkdlM6e7TyzAtrk9tcEtBFzK2ao+vimegrlOSzUBD/ZD0dcGU1zfwVof
1UVgb051TemvZvhxvN+xsX4Cee+FhYh2mWOu+en41kECg9cX3S9BTFxuuOY1
NUrg+vUj0vQ7TBxOWRxrnyCwua4iq1digaV+7KTRdwS8eiZE1JKFmOgOpiTN
EXhjNhkR0b8Qj3tveb7MhILBDQ5+aXmW2EdmezaYSYHgxcg+Z54Vdug/17qK
RUHuuVQSorXC1gJFgcCGAvPtLnZOl1g4Z/LU7Sd2FMR5HjmZHG2NO5knt8rf
p8BjZ75QZMfGflkM1ipXClbI/3rdWs/GMTdq28CNArOs7mfD/hxcPSF0yfqI
Ahuv57w1RRw8PLJBH+JJAVWMeS2jHFyXljI0tooC6YJM0ZUvEO5Jz2b94U1B
54Gm7oCLCLdzG2ROPhTsVwfUqmQI2/Vzj7nT5ri3nA+6jLD+4KY9XNqBXa1R
YeUID6wUum2lfWetui/mGsLXTB/8cIa2TNv7TFKDcMaVeZU5l4Kk5ImRK+0I
sz8YOjtJ2+x+mmq5GuHdw49WG/EouOz89qq8A+F791Kb2bQft+rFNymElzlX
jHvSDvYwjNX2IvxE7+Syh7bXsNmkehjh5SWZnF7abf7Sjs0jCCda8Y6O0BYX
WdzqfInwtkMVune0yz632t83hjBrtFBt60uBXRnSv9AiHOfWkBxMu2o2/5FY
h/CkiVX7dtrCMNuacT3CoT3mH4tpS43tM95OI5ww4Dh4gvayyLPh38winEI+
8SuiXV/pyJsxIPp/Q34Z7RiLEsfv/kX4+Y6DQ1W0Z3c4z8zPI8xXVPooaf8H
xypWjw==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#86"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0G001GkYBvDxMmMQ5rE1MUito2LZ09pdeZncT9ml7FpCGykVYYTaykwo
qSNKsZWTXqhNqG2SrNqyUjaTZKZWxjx/RoxqDxlCMUxlRu1/P9znOr9zrg/X
uRfEbg+LN2QwGMH0/Z/LMy1+LjkrBf6ww6O9OxXA6ZjxljdLwSEuQtdK+4XL
mAP7rRQq31o6z9mlgP3dbQPCABn8YsmNqqbd6HVcuFojg/yqk/6qNAXw31kX
s4OfwKWMYiff3QrwSrMhIsZTyEyvsn2zRwFz65BY/HUHNIz96e6VqwCT+f80
d1kq4cA1R/XTMwqota5vupangq2JY2uEVxWQbMPg5e14CbfmMZhuDQrQ9eku
9kX1Q+DlGvuqJwoQDB8rOcIZhF4Bc3lKrwJWu+s3bzQYhqml6fv6RxTwnsnd
ktE/AuIWmUGGXgF7nFo7XxW/gWkz60PZZgT8+C4FjXgcVno847vZEnDP94m/
eX4CJE6LUuIWEpguK++RaTQQed1tfNCDQB4R1WsTpiAznrpihAkccD0d8mOT
Frip5TPtPxDwOecUfNvrPSx5kn9gcSSBDiVLvUL8AZRZZrlUHAHlUk/fDwwd
OLxYbxy5jcD5G/KpB0I9sMZeaddmEGgPqRf8JZ+BLLvsWsghIGFb+DcFfYLm
BD+jkkICq1qiN4hiGDgpVsOLP00gyXbt1HxzA9xaEeriWUZAkMluWtNigO8+
DPDcLibw28hzgaPQEOeIZpfdqyXg3xy7MXO+EX7gTP4orSfQKi7N3/jMCC+7
EBWtbCJwsGz6WPchYxz3Wm7oLyXgeMlKpvJnYqbQ3M5YTsDVqj1sl56JpZv3
G69TEkg5crvu/BUW7j1nt2eyj0DhZ+GhYXEmeL22WKAaIDBQPedhKWJjq02T
8dwRAtXVOYdFd9m4dyZ5lW6cQETD79k9QlO87GjAiUXvCXg8Gw+jPjfDfJEs
/PYMgbesiaioPjP8d9O9tXlGFAx8Z7NsZ6E5Honc8quETcEq9dA2e+9Z+Euf
0NE6CwoKzu4goZpZOMik/LLamgKT9Y5c3kUL3Mzj2BfPpWCzW87R1A2WuKIn
WrbbngLX2KKQMK4VXjLTNchdQMEX4kdvHkuscKyNRg/OFLCyu18O+nFwzf3k
lSUuFFh7/Ov9zSkO7jSNa8t1p4A6jb2lrzlYbWgQzv+KgsPGmWEVKxG+vHjk
nOO3FHRltHQHXkC4SHKk8YIXBWnywDuyMoTDyWJeDW2Oi7QkuBzhttKkXY20
g5SPo8MvIVx5n8xT0b7rKVfFVCFccCw6iudNQZmm56WwDuGP+/duOEk7KXV8
qOIpwq0NRZV5PvTehztlC+UID+l9bhXTLrefvCruQHjBvhMPKmn3PtYm11AI
b70e1C2h/ZOrfvROD8IJknfqj7Q9BlkT8kGEfbcWnBX5UtDmd7gjYgjhwET/
3FzayadMb3YN0/2I69tO0q78flaaahThScFFnxu0uZVIq9Yg3B3DqhulfUNX
1Jk8hXDq/YTjetoh4bPrxrQIU/1ZieZ8+l+Gc9MnPyCc1Se3dKHtvO5M5G4d
wi2JVs+X0pbU2npP6xF+Z8esDqAdY1pqm/UR4YmIm+lraOs22U9/+oRwYQpv
xRba/wHj81WX
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#87"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVz3tUzGkcBvDpoqZ0mTdkIqdyabcpLbMO3b/vlpaQmFgGJc1m64TdLjOq
YV3qdKNT7KZSbKLNsB3SOaW2taJipsT0e390RWG6iC6jUc2k/e0fz3nO57/n
cQj/WRChz2KxApn8398lmf9wsUAOozOf2etjKeC0zbgrG+SgaVtglcP4tdPH
JexROaQupjjdjE92tL4Tf6+ArRWrR+LiKLjnliPerlbAp8w/v7kaT4HXZ6tc
dmALxK66eX9WQoFbPJdIWE8hXPvZpUJKwcJqJJN92wYBb+uOTaRQYGz/pOGF
RTtAtA2k5FNQYVVT/1dqD7gFnlEtvUFBNJe1KDWmF2b6TIWklgLtS+2Vl8K3
kBZ6yzOohYLIoeyLmZx+2B3mcM+8m4LtK3UH9usNgeUq69iUYQom51j/mPh2
GEJqZbe5Ogqkyx4/V+WOQFxu64ydKQEfL6ez9/AYdO5l57dyCazM8IiovDQO
HXXbxWxHAtPFJV0KtRps7/sczOETSCWSGs3BCci9dqzsNhA4xcsL2lKvgewr
FSOnNxPwKFoWWOU2Cfsy+jNe7yLQ1m404Cubgm6zSf7vIgLt69Z6TrG08Hpa
HbPkCIFLd5QTD8U66BbqfFckEngWVBN5VzkDwvDy1vnJBB6wzf3qN82CWnaK
k5BFIKBpb4gklIV/aorZtyWPQJTNrgn7uXqY13lc6FhMIDKJXb+zSQ+/j5Ie
ipIRuDz8KtJOrI8XN9pK6ysI+DWE70+yN8BvfnX2ltUQeCwrzNjfaYD914yU
jdYTSCmezu5IM8S3VmZmRMgJ2JVaKnr85mAvB1CtVhLgWT4TxOnm4D4zc/Zv
7QQOZVZVX7puhE8eXD7f7RWBrHnB2wQiY1xg8HWei4rAu/IFjYWIjdO2+Sf+
MkygvDw5XVLHxrxWX5uwcQI7/i470SU2wWqlYF7+JAF+55iAXmqKwzQxTau/
EBg1GhcKX5ri+JZKmbkhDe/Wc71js+ZiZWLjxA4TGgIGBo/Yupthyr/SdacF
DWcLYsg2tRle7ltXem4eDcb77KwXXTHHXqYiowAuDQdcks8cDrHAt6ObpeuW
0MALPx8ksLbEac4J3D4HGpxlj0aaH1hi1+Z8eoEjDUYnOnr7fTg4+ej1AimP
Bit+n/uaCxzs3ejwb4wrDXQedpe/52BJVEQen09DumGS4OpGhJN2V03br6Xh
RWJTx4Y/EA52sQi56U5DvHJDraIY4fGidapaxhwn+cXAEoT9y/QOKxhvam/e
G1yKsKEuIW6Qcd1aZU/oTYSfPPoi+sqDhmJ1V6+4GmE/eTVVwjjq8Njg1acI
r78gGs3zZPY2xioclQjnqgSuZYxLbD/dkLUh/E/gx6gqxt3NmuhbNMJnW3id
hPFWnu5DbRfCU8caLiMvGvj9RuPKfoSX6SvuZjJu9Ulv2zGIcPamUmUB4+gL
JpUvhhCWBPMHrjO+5m8W3/MBYQ9LkcUjxtbXkGZAjbC3sRMYeNNwR3v+efQE
wskuRf5WjIOC51d/1CA81PswwIFxuv7ChE9TCKtE/M3AeMWe/N1HtQjff5O4
cSvjBxU27tM65t+eo34hjENNCm2Of0F4zN7Z6xBjbZjt9Owswp7ncvlSxv8B
gMRRLA==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#88"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVz3s0lHkYB/AhxjXmVbnMVkRWdN3RVtPF8yu1cms0tJNtI9TuyFabjDJl
2S4a3Xf2xGYoidrZJaVzmsjRIV1m5DLe35tbxmpp3CpmEEbsu38853s+f32/
z4LoQ/x9xgwGI5i+/3OjeOa3WdeUsPLSpmWKoySwGj9z1dVKyHbzZBodI+Ef
zw/zzAeVwJoVggNop7bUdYu+UUG9+95QDe2KNVdE2/UqWOCkfGMiJmH9J7ur
5sGvALIL5oWcIGFNgiNOZNTDuQjZno5UEhwUhFzu3Qhl9imcznQSzFxqq5ts
moFxprlXm03CfbvSysK0dpAKjRYSd0mIc2Sw0w53AndnwJSgggSDxnBTE94F
gX5XAoX1JAj7LmedY2lh42PpnhoNCduXTkZFGvWBWtazVfuBhDFT+71JXQPw
dVc/z2uKhONuL1+/u/oRGoRP0gesMPis97xQgYYgTTQ4X8DGsDR97b4HOTpQ
RB7KFHhgmMjNa1Pp9bCoQVBY6I0hDSeWjv4wAn3DxSIZwvCrVyYvqHIUAn90
K9gchGFttlvwwzVj4LWf0y3eiaGxmdmzST4ODuzrGuu9GJpXr1o3zjBAWi+/
VXwQQ06JeuSpaBJMl2l2xSZhaOCVCh+pP8OikiDLLacwVJnP9K0MmIYnCUU5
GRcx+D/ftTsxgoGS++M5uzMxxDoJRlysjFBRss/PS3MxCMXmlTueGyG3vEU2
sXIM1wc6hM4iY7R/jv/b8vsYfKujI8UuM5A0OL8rrxTDS7ksPbJ1BtoQeLq/
rxLD6dyJyy1nTRDv0Re/RSsxOBfYqtp9TRHfsM1jpRqDl20D/8ikKRq87X4y
uxnDT+ceKnL+ZKKYtxpmQAeGi7NCQ/gxZihZEib2f4ehu2jOMxlhjhTvnzpe
G8BQVHRKklhujlDt8PmrOgxhj++ktIksUH65ad2bMQyc1iE+5WqJsirnD52Z
wjDI1IWHayzRBdegiiMmFHRvdtwQf9EKhV/69OKVBQX+Pb0H53KtEW8wxrfD
hoIL1w7jEL01ig9t2r9iNgVm3zvbs2/ORB13P7caHCmIWnLq/IHdNmi53lnF
mE+BV7SUx7e3Re6yA65VrhQslr/4WFNli9wERtlWHhQwU1o6tT4s5DAUlZC+
mAI7zlvuygwWuv2wJDVjOQVUJuIq+1no1nnxwoPeFEhMxPxbWwmkS7mdKVpN
QVPS8xa/GwRabmaT67COggS1X5kql0DHXfi/e9BmeSqzgvMI9GR67enVtAOa
a3aFFhBIljAZIaBdvkrdHvE3gW7o/cYyaOfq2zpFCgKVGraVzVlPQeyBod5b
9QTiLJH8Qmyg9z6LV32pJlBHMctjAe28ucN/yRsJ1DrDv3YF7Tc1o3HFFIFu
ilV2IbS3eU2+L2sjUN1X7JOXaHO0TJ1aS6AkW67O0oeCOh9JY1gvgaaStSI2
7bgMiwdNfQSSLAv85Ek7f4t1Qvt7AoXd89ZvpW2fT4z26Ol9d6X1abRLDNLX
cSMEyisYRhm0eaGzFR9G6f+kNvcKaEuMHY4Nj9P9d+LOVtN2/+6PnUcNBIo/
UfyRpF1134k7MUmg8RuFO/6lHWEhc0qeItBRYUypjrZhz9yJ6WkCjS7GbGOg
4D9WlVN3
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#89"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVzns01Gkcx/FBxmBkHsntiGm1KV22SG7l+7QqIcnofkOlHWvTVkaGrFQj
FUdbR5JIRTW1tStOktKSZNiNmd/zy8ilOO4xlQkxLvvbPz7nfV7/fWbvPSQI
02axWP7M/u+qWKMtVzNlULom5/nYMQp4igk3eaUMvL12bVgdQ8GH+apZnM8y
6MqPoVMZn2h80ylaWwM/58ur+GIKylwviALVNXBCbr98bSwFK0ZM0jn+/0DG
0d/WpR2nwDXKgkSz6uDvgSurrRIpMC9GUqmTAnysrT7MOEeBHv/fyobpSoiT
nPYzyKagwKSk/I+kFvjM4c+c+5CCCAuWVdLhNggrS9kUWkaBplVzo3V7B+gV
Xis8UEeBsC/t6jleNzikXeKWt1IQuGg8NFirD87PgkmiouCbrtl+cUc/lKrx
DTRJQZxd9duu9E/w4nqIeZ0hAc8V81PK8BewcQkudbYisOise1hh9iD01pNM
J3sCY7k3m2rUalgkE5qecSKQRKJLhg8MQZkex1aECSQ6ZASsLx8GwSGT4zbr
Cbhfs/N/7PoNHPcP1G/eRkChZPf8KB2FuQbxf/XuI6B0We4xytLAXclzux2R
BLIfyYdeisbBJf8re72YQH1AifCJfALO+/HiFpwiUMEx8ir3nQK9Qx9fJqYS
8KnauTt6Dwv7z2al+mcQCLfcOsQ31MJR4QF8u1wCwlhO+eYqLeyTINcKkxLI
6X8vtBVp40DXE5YvCgh4Ve4NjuXr4KKzYVn3SwhUS7POBr/TwZLHRVxNOYHT
uWNpjWem4ZEKZ5VYRsA237imxUsXz5vquhckJ+BgXC84Oq6LdanbGyqVBH45
97g4+y4b+znIXovfE0idEbRRsE8PP38Uanqyi0Dng5mvshAHp5s+mfOun8CD
B6eSo59x8JIYCfv9IIFNpXcSmkT6uPZjVPoPowQc330R0N8Z4NSOIEnbJIHP
7MHt21sNsHVL1ahyGg2dqy1WHkk1xPHROjYeBjT49PRGWrtxcYrOSMYWYxpS
Mg+TjWouzvG7c6HAlAa9XbZmVjeMsKL7knOSJQ2hC0+dP7h7Ok46ZmSfbkOD
w96LAQIzYzwzrX9riB0NC6SvP9VWGGMXsbN2oT0N7ITGtm5PHt41trjefSEN
Jo7tbssu87C7k3JO4BIa6AzsJvvIw50Fvs1Ll9GQPC1WcGsdwh2/x9t6udLQ
IK5q9L6OcGZc+BqVBw1Rcu+nNbkIR7p6h04y5s2XXfW/iTC7tjp2+goafJW1
O4PyEU6gntxezPjZcnnLnvsIl1lvaY9knKtuahMVIxzyQtGjYhx+8EvvrTqE
G809nAdWMn9fHamZK0fYBXmyJxjftP56T6pAuKrhE+F60tBcOxzxJ40wd15o
xELGGxzGB542Ifxr0OnjEYwdu9mD8m6E27MtlvQyfuOZrNjUi/Baw6XN3xhH
XNYvbOhD+KeHExIO0JC3hhvVMoCwr6pIYc/YLA8N96gRvvMsb+MBxo80F99G
DCEchoV9IsYBQabFqmGEhdL2RAnjZG3zmK+jCJudnJDmMf5+x5VtxzQIG2bn
uBcxriiwdBsbR7hZPVL9kvEe/SzL+EmEec36mynGmhDrsakphPn3SWs74/8A
Xz1RJA==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#90"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVz3881HccB/BLnTvlx33aSLIHZlqusUVZV9z7U5gyUncpP9IP+bnDHhln
rjZKSemmtLIjkvSYm8xkD6Z59OhK6q4tzvfz9TOKkh8lPy7EKfvuj9fj9Xj+
93rZhX8rijRgsVj+TP7vTTKTXfkKNYgjvbxsjlDAa3kn0Dao4X20t0M046eO
rz/ijqnBJdb23e+M0zse9Sd/pYFws9hzwh8ouLX+bPIOnQZaD0f6hf1Igfv0
0gtc/3/A/6mpiSKdgvVJlkTKagLHJHeV0QkKltUipdK1BYry/NY1yyng2P7b
0GbaDs+8jk2HFVNQtbROdT2zG0Y/HY2zqaJAYsmyyjzUC4bDgTe4Kgr0Pfor
PcHPIXHjmF29loKY4Zz807wBuFWQ7d78lIIdTnMH9i0YBueo/bKiMQresi0i
Up+/glxzJ/rSPAWH7R+0vrgwCiexMsLBhIDQ3fHMLTwOkUEJnKAVBJxObYis
LpwAjnCNNX8Vgdniki6NTgcDx1z7dq0lkEmkdVNRk2Ad6hBls4nAUX5egJ9q
Cm5P7KxR+hHYcMnev2b9WyjjhUvvBhFoaTcc3KycgfSMWmdhBIH2L902zrD0
sKUp+1B+AoHCG9rJu8lzYJlSqElNJdAcUBfzl/YdPLbqHPTNIHCHa+Kp8p2H
Ch/f6p/lBLY2hoZJ97Jwb7//it15BGKX7560XbIAz7OmglcWE4iRcVWBjQtw
Zdg3bQeVBIpePYmxSTbARZnshfVVBDwbwvfJbBfiJ+Lp7LI6Ag+UBaf2dS7E
IVQLe1ZF4HjxbE7HyUW48pl3zhE1AZtrZppuTzYuUVQs2aMlwDdrFn03x8Zn
5DMGpJ1A3Oma2sIyQ9y07W3NuScE5B+It4sOcjCyDAwpfUGgv8L8XgHiYkXA
Az/OCIGKiowsaT0X4/PlL5fpCOz8+9e0rmQj3CBAYukMAZfOcRH98WJcNfSH
vds8gTHDieDgnsVYdr9A4cGmod/L0iNRvgT37Gcdr1xMw9bBoQRrgTEOcaX5
XWY0nFEcItt1xriisyNmizkNnD02FlZXTHCrXVmdsxUNBz7LyI4PM8Wby6Pj
d9jQwA/PDRBZmOHHOdzcLz6hYbXy/ujDO2a4nF7ke3EVDYZpHb0DQh6+rd7s
7OpEw1KXPsHaizycXh0iD1tDA52HBeqXPOw2olwrWkdD1iKZ6OoWhJXXPQ6k
CmhoS23s8LmMcEqMqavAg4Ykrc9NTTHC41XK8q2MeY7qfP8ShFkJr+xCGPu2
PwwVX0N48nws5zDjejdt995yhNeMfl1Tz7hY19WbXIvwnzL9VRDSEBs/PnS1
CWGrVUEqT2D23kvUrNQibJybOSpmXGL95jdlC8Iu3OgVEYwfP5ySVNII28dC
3HHG2/hzIze7EA5dvXuigbHLgOGEdgBhelpy1hvT8EiY1bJzCGFVfJ8ikLHk
olF12zDC1/m8K5GMS72Nk7pHEP6pMbfsBGOLUjQ1qEM47rLHpXuMb+hzWyWT
CJ+ISjlPMw4Qf1j7egphuYkkq59xlsGy79/MMP99jkrYm2hwCPklKEXP/Ekr
DTZnfKdquWB2DuG0vmPeDoz3GhUs/+E9woN3rT9fx1i/33p2fh5htjTRwpvx
f2dJSes=
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#91"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs01GkcBvBRLoOseSuStDPd1+2cXaqlMt8Xya0xmrG76eK2akkUGS0t
1tEO3ai2tJEaytaksnQ2S45thDJtavze3xg0lTaUza3JFKO1v/3jOc/5/Pec
Z1HMHtGOGSwWS8Dk//bOsPq6+Gwb8OI2K0IyKeB0fPRUNbdBaNjfZkWMnzsO
L2SPtgH3SYaflvGPXe19kg1K2O9FKhKyKGj0OC7ZpFMCv1ZoyMumYN372afZ
gr+AdzJ2sjGHAo9UO5LGegRVWnXocikF82qRXO7eAYuFo+e6Cygw4z1s7vxE
A33q94W+ZRRUz65TXJNqIaVCfK2vmoIEO5a9NLkXdq6Q9tUoKDA8NZQ9DX8J
JyJ/VgR1UBA3WFh8mDMA2Y9WXvHvpWCT61R0pNEg3Luv3jY9SsEHE9vY9Jdv
wDxXbDs4TcGBJffV/adHQGTTvzfGigB/nePRRjwGOSNbKn9aQMD10JodN0vf
gmvN74HBnxGYlJX3KHU6OHXE/UjiSgJSklan3zkOp8TpyS7eBHKczgg3KvSQ
GV8UWbWRwJpzSwS3PD5Au8HuTtNmAh0a01c+8gkQFuTf9YgloPly9doJlgFa
uN+NnEgiUFqjGr8rmYJFXsG+e9IJPBbWxf2h+gjPBXaVkEugiW3lqwiahga9
84tDxwgEtm7dnhbBwp3XKtWCMwTi538zzrM0wg0ZFulcGYG4DLbiq1YjXBfy
ODdKTuD8m2dxXMkMXBCENA3VBHybYyIzeDOxz8SSL27UEbgvLzkU2T0TtzZM
XTZpInBQNlnYlWeMqWUB+wraCHArrJVaXxPstPBsrERFwMn6sWjflAke9c4R
jmsI7D58q7b0iimeuO2oq39G4NgccajoWzPsG8yvVfcT6Ltu01KC2Fha51Tu
M0Tg+vXc/LQGNuaW8Pds0xEIu305u0dijudFOLi1TBBw6x4T0YstsPmw68zC
aQKjpm/Dw59a4N36Fb+WmdDQt97OK+WYJX6/YH/Ap5Y0BL56neTgOQsnav1u
hHFoOHo2mYTqZmH7vWzVQxsazLZxbe3LrLD8jWXSn/Y0RLvkHknc/gk28JYe
H+bS4BRzUiiytcYhPuvndC+lwVl+b+RBkzVexPpcEuxIg2l2V+8An4M3Pk9x
GHelYbbbC8+VRRx8MN7/B2c3Gugz2LPtHw4Oukp9cF5NQ75xhuhiAMJumeEW
UWto6Exv7fK/gHDeQM+QM5+GVJV/vVKGcHL0rnPrGHMc24oF5Qjz62UBAsZB
mgdbxRUIK8NNi5MYN6xWaSMqEV6c18irZizT9fRKahE+v8KlcRXQEJ849vri
I4SLD2xY64WZvS0pyuUqhJF43wUB43KHd1flHQgHZIqMIhg/eaBPqKIRjrVx
bMxiHOI0NVTfg3B1NHa4w9htwPStagDhA1WRu3y8aWjn53eEvWb2JmvkIsYJ
ReY3OwcRPnGDPRDD+JLfrFTtEMLtL45vyWVsewnpX+kQ3u4SuLyZcY3hpDph
HGFjhVRMGAvFc2uH9QjXRGVlvWScP2Pe9+8mEHZnlz409qFh2ZZfNu83IJx6
s3lsLuOm6vmek1MIF/12ec4yxhHmJfMz/2X+3bTBfRVjQ5TD5PQ0wpp+Wagf
4/8Abs9PQw==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#92"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVzn9czHccB/BL+kV0H+OU6lFmPOrCHo5HurLeHyXNKenONtW5VtHOGkvd
RVlTpF0mLCUkpXjoTA+rrFt4sEJzsXR9P1/6oYh+KJfqTkd3l/bdH6/H6/F8
vP55LYz9UbhjGovFCmXyf69Nm/X12TNqcAkPytAeoIDdOsnX3FNDxrP467wM
Cl54vnW1HVWDyuPV832MM9qb++Trm+B60KiLVSYFt31OyMP1TRAekfa560EK
1ryfU2Ab+ggE1/1UG7Mo8JE5khTWY5CoO7aWKSiYr0JK5cpWuGoR6eb9GwU2
7v/eezq7DTTz1meJyymomlNXfzW7C6QWy5fer6EgwZG1IHtPD0x+5gSSuxSY
uk0XuiN6QbR1iameokA6dPzsEfYAgPY9L+8lBeHLzDHRFkOgyfrjpKuOgg9W
nO2pvVrwNT368wWLwP5FD570F4xAoz9bvno2Af81nkdv4zE47ZBWyXchsCzH
d0dNsQ5W6tJzXnkQMJaWdTbp9dA2bBYMryKQTVLqDPHj8JJV8VP+WgKZ3MKw
kHoDnDdc7rAMJeB7blForc8H0NcnVEyPINDaZv06QDkBw6v+1n+/nUDbam+/
CZYJOPtH81W7CRRXa8bvys2Qnxr3U04qgZawOulfmkl4E1PnEX6IQIPtrMB6
wRQkuob0nswlsKExaluKhIWNQXGxwkICO52+GXefaYHF3YYM91IC0jTb+q8a
LXCSqyoyWkngvPa51E0+DX+8SbNvVhEIvBcbneZuiRMHTrIr6wg8UBblRHdY
4rECc651A4GsUuPx9l+mY/NBfnyemoDbJYemrkArrIrZRNI1BLgOLcJksxUW
Vsess2wn8MORWlVxhTXWZWSbmp8TyP1EtFkYZ4O99kuCdf0E+irn3S9CtvhG
pq99/DCByspDipRbttj5WmOAQk9gy83LBzrldlhkc7jXOEGA1zEmpD+dgUOk
USeapwiMWusiIrpn4P4hG4XWioa+dY5fJOXOxB8zBZtkM2nY8HpwtwvfHje0
/Oxcy6bh6Jk9ZLPeHq8oCXVew6HBRuzGWXBhFlYcnFzs60xDzNJDv+7aNhsf
u9vF3etOAzc2L0zIccDaivyqxMU0eCn/GXnY4IDtiiSyEU8arA+09wz4s3F1
ePTg5eU0zOG95K86xcY+ZY8itTwa6ELMV79hY4uJgidGbxoU09OE5V8iLCg2
Cfz9aHia2tgeXILwRHNyjSPQINME32gqRXjpHY9yT8ZsT/XZ0DKEU1YoTvgy
FrQ9jBJdQvhcX/B2MeNb3pouye8I9xyhRkoYl+o7e+QqhFVn4gqXYBp27hob
LH+MsNhUxuWtZf7eT2paokE4onN9SwDjMpd3V5StCO9IKkkWMX720JBwjWZ2
u8QaGeNNXPPwjU6EHaoL56sY8wasdZoBhK0PByf5BdDQ7K9o3TKIsKxSrN/I
OOGUXc3TIYQvnvJKEjO+GGQv6xpGmKd9L01nzLmIDK/1CBu/E/ndYVxtynuS
MI5wbSRcecw4TDRX9daAcP+xAc4Lxopp8/e9m0CYa9o1yAqkYXHk6a17TQj3
tYaEIcYNVU58o5n57zVYvZCxxK7IKf0jwrFbAufyGJu+dTFOTSGcUxyVHMD4
P08fWT4=
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#93"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVzns0lHkcx/ExMWRk5jdFKpKUE3Kymsp0+36j7bYmtyS5bWJjbW3JJba7
1qo4Wa1LWSXRNm3ORrtZchRJTFuZeX5PSJRWISTXMFPts398zvu8/vtYhXzv
Fcbn8Xhybv93TcKUrefP1UOB/bf5+scZEKs/ylQ19dDLc+xw4/zS9p2Fwft6
SKs8Z5HO+Wjz49cx65Rgog2IM09koNI5LcZzSAl7yyprHU8wsPKDJMNA/g/M
y29gfZMYcI42o7G8J7Bi2Kni4ikGppcShWKxGl5eLWk3PcuA/pxHNY3GTbD3
+s9d/EIGiiVlVdeTWmFVnU+07C8GIs14M5P2tcPCB4x7YQ0DmjbNpTa/Dgi7
IF7wnDIQ/vbM+VPiTnCsd3NM+pcBTwftjmCdtzD9YOOk3kEGxvRMQ+M7esHs
8IHhVB0KP1jXPX2T0Q9/Sp421RlTWL3SNqUSB0DnoLfkhjkFh5PLw27mDoJb
f0SGqy2Fibz8FuXQEOyrsPogW0IhicaWjX4zAvRVr/rxGgrH7LLc3apGQf/g
9bhFcgrLf7WW33Ieg0vdgpq5fhTUTYIuF8U4SDWj8w6HUmhatnTFOE8D2D2e
Vr2HQm6JauRejBaGC5KzU+MpNLiXhf+t+gg3xVmFHokUqg2muFZt+gzzFiuW
pKVS2FjrHxgbxMMoya6t8iwKETN8R+YIddDSxuHKrDwK4QkGVT61Onhiap80
QEHhQu+LcMsYPlqN6LHlxRRca0KCE+ZMwhbdiaYbZRTqFDkng59NQq2Jfreo
msKJvIkzzT/pot/+Wr38egqWhSJlq6seatuCtmSoKNiJGrz2a/WQP//Qj9bN
FL47das096oAc7bXwNgLCqlTvT28dupjcbDEwaaTwusik/s5xADdeg7lFvRR
KCpKTI6tMEChJrtfNURhy+3fjrTETEb7lMhNnhMUnJ4NeLFzDVGyPSXiCx4L
7wWDfn5thtjufy86UMDC67Vmq6JShWi9IfrFoJCFjV3de8xlRli09Ha8C2Eh
5dw+6jFkhM/2dr5sNGVBP8DSdOalKXgl1P9axywWdixMPL070BitwpYInKxY
sAtJd/cyFWHVvdk9K2xYsFc86H9YLUJpxV2p0o4FwZHm9s7VYtR1FN05u4gF
idMrmTRTjGNunr5di1lgs1BW3yNGJ+EFtcCZhWTdBK/LGwimLdum9F/JQmN8
bfP6iwSld5IV65CFaNX6cmUeQX6J9pUvZ7Ft/Xl5PsFSQ4uZEZw3NT309y4k
+Mui0GOnOVcsVbUG/U5wGjGRNnDOG2ppjyklaBi83s5vDQsRuwe6Lz8hmL/Z
IiDChft7P0ppoyLICMu+SuCcbz58TaEmGLJAKDvN+fnD0cg/WIIjtxmjIs6b
7bR95S0Elw98yn7P2alTMKjqJLjhLH9tnCsLj1cnq7d0E/RxtRUlc47MnHyz
8S3BXSBsyuZc8KVRdGsfQbkPf2c5Z9MCMto1RFB58n7gR84lmvSnkSMEe+yf
mBqvZcHde1rpu1GC4SmZj2ZzTuZPPzA8TrDlbrAUOc/fnr0tTkOwyzGkw4Nz
dfEM2YSW4LEs6/QdnIMm58w49IlgpkvBqijOmq/NJz5/Jmh8tOPNcc7/Ae/1
TEM=
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#94"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVzntUzGkcx/GZQY0u0zxhKrKuWY3aRS5N4vvUKKszlaZoY1Va0c2lmEEd
x3YiUbTrFlJS2Rrk0lgjrD1NhRmWZub5aUYbSnciTfepbX/7x+e8z+u/z6yo
XeJoFoPB8Kf3f72SrTdcvKACTuahVlaaDrjaUYGmWgVKt+7KNbTfO3+ezu5W
gd2RWWezaP9ieNki8VUDZ4p6Nu+wDh67/yoJMqrhUmZA/fwjOvAcsD3L9n8B
XilMpeioDtz32hMp4xVIpJ8TTmbqwE6BZDI3LThNSdk1dFoH5jP/rq7j6KF9
YUjui6s6uGNbUXkjvQG8rcpudP2hg3h7xtT0xEaIWv5yvG+NDkxvTVfehjVD
bbRPaCylg5jO7IvHuW1wzdzjMqtZB0GuI1simJ1wV3SmNtSog8EJvK0Hmj9B
gHRbUyeTQMqcZ69bz36B6c1H5jrYEFjl6Zz1GH+FSMvCHqMjAddjHtHyvB44
OFrKPOhMYLigsF5tNEKG6Pa3cUsJpBNpRf+2Pgg+99C234tAKj8nUFTZD4lV
kesD/Ql4XJrjf899EMg3Tvkrwgho9Wbt3rIhSCnJ5/y2lYB++bIVQwwTjHJ4
f9buJJBXrumrkozA7DinPTkHCNQGVsTc14yCXBjiFppGQMm2Flb6jQEozbtP
nyCw9smmzdJwBn56U8EMzCEQ6xDaN9OSiVdHU2PTCgjEJLMr1z9h4rlVWY83
yQjkf3oXM0PCwunV0+c/uENAWB0VkTxzHN6uqkq8XUHgmSz3WMSbcTjFdyyA
qyRwuGA423B0PD4tiMsrUhGYcdVG3SCcgD/Yaa+f1xDg29SK94xMwC7Fr1jO
BgIJx+8p8krNsN6i1YHxnsCJScHrxD+b440DBb0L2wi0lE2pyUVsfH/esaTy
LgJlZWkZ0kds3IY9LD4YCYQ8LDlUL5mIRRvCPbcNE1j85quYmm2BU1doFvkx
KOg26wkLe2uBNTmikmQzClpW269MOmGJtU3T4iZbUbC2vWOno8AK2+++tS8G
UZB1IZGsM1phmdSqhWVHgflPM3hTr1jjzhKf45MdKdjikpa5YzMHX28dC9k+
iwJ+1KlAMc8GC+W996TzKFgge/rludIGZ59xAosFFJgdMjS2reLiwaak84bv
KbBd3CRYco6LLatWKtyWUEDlYIHqIxc/s3OVh7pTkDE+WVz0A8Leiwz3yz0p
qDvwxLDmMsKcWId1RZiCvZo1D9QFCPMHBUV3aXOdVRf9CxEOncTuraHtp3++
KfgqwpkuN0+20360TNMQfh3h8nx+qasXBQXG+kaJAuEkJj9BQTt2x9eOolcI
T8tO8FB5039rktTzNAifWqQXvqFd6Nh7TaZF2NnL5PeR9j/P++NvUQjbNsaI
rYUUBPBHuh7UI8yTd/oE0V7cZtajaUP40cCLv/S0X67K0IZ0ICy1IcUdtOPP
TZTXdSJsLsk5Oky72Mdqb0MXwnsiQ3wdV1PAK0b97UaEdyy9VRpBu9x06nV8
H8LfCa6k7KYdGDxZ8bkfYY+BIFEq7QyW3f7eIYR/r+tuLaTttPH8j/tMCJec
eXdbTlt5x0EwPIKwm9fJ/dW0wyfmOhz8F+FU/uhKirYp0nF4bAzhh3kuzFba
/wFV8U5A
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#95"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVz3s01GkcBvAhl1GGebswHI5Lp4tR5+yRZEq+b6TUMQ2jtki6S0m3Nbbs
dtzC0ChLpcg2ScdOsqXapLWdSGqmyPi9v1xHuTUqcpkht7b97R/Pec7nv+dx
2nNUvN+QxWIJmfzfa+I4P+ZdUcLR4Nhtc1Mo4DZ+E6hrlFDTXijcxvi9yxd7
9pASwrKplVcZJ7TU90rWqaDUx+/b/FQKnnhmSYJ0KhjSJTsvS6PA6+vsi2zh
ayi2x4OidAo8Y3gklvUGAoYFl5MzKbAuRwrFskZ4ajcrjLpIgaljXU2TRTPU
Zrl1HSmmoGx2RdXtVA3wRM2cXeUURPFYtqnHO+HSwhxuZi0FUx1T1ztCeoB4
5qxOeUtB5KfzeRlcLVj8mnV/ooeCoKXTu3cafAKZVHOOr6dg3Nhq36meftDu
5+4uMCTwy/yXbz9cHIRVv/lL7loS8PZykT3BwxDuNK46Zk9gafrK/fcLRoBf
e6ah24XApLywTaXTQYC+svKf5QRSSWzFWMQoJHp2Ba3wIZDIzxUFVI3B1mtF
5YlCAiuvzhc+9BwHf4t6910hBBqbTfp8FBOQ+3Rx0K19BJpXeKyaYE1BvGqO
sPMIgYJ76tFnkmmQljxKkJ8i0CCqiHyk/gYXRjbpQpMJVLM5vlUbv0O6OKIs
J5PAhtrtO2LDWZgVuTEpIJfAQZuto46zDLDbB1EdT04gMo5dtaXWABsd6hOE
KAj83v8u0kFiiE9soTIqygj41uzZGec4A9eFnmy4V0HgpSI/fWfrDNzmF2Rt
XU3gjHzyfEuaEU5ZqpDdURJwuGmp0vga4zLLzd4lagJ8ywbxT9PG2L7wEM+3
hcDhjIflBX+Y4GOXDxg7vyeQOSc4ULzXFMsHhzzCtAR6S+c9z0dsrMkYX6wd
IFBamiyNrWTjAxELFU56Apv/Lo5vk5jh3nrOuruTBNxah8W080zs/DAn9hqL
hiGTkZCQjplYO+9KabsJDb1reatPZM7CNjGBrUnmNGzo+3jETmCOAwyWJXUj
GmRXjpNAnTl2apeZy6xpMA1zsLK9zsG+tv3eJXY07F6SfDZ6hwXuft/P4zjT
wN+TLRJbWeJK09B810U0uCpeDL6qtsSPo/Upda40mMS3dGq9udjKi195+wca
Zrt1CdwvcfFgd0vXvOU00LlYoPzMxclJfyr9BTRIjeLEN/wRfuePljxYTUPT
qdqW9dcQ3uuQsOTBGhpi1Osfq+QIO3k9qnnOmOuizBMWImzgLg9tYryx+dX2
4JsIn+5PiJ9kXOmh1oSXIHzB4Fwp9qFBrmvrlJQjzCmyzX/N+GD08McbbxBe
MWL7pMuX2fv8hGqhGuEFiT3mesaFdvpbikaEz2YfCDFeS0P7q7GoOzTCRkfz
Py9ivIk/PfC4DeHQw9X6w4zdtCYjai3CE2sD88YY13tLGzd/RPimiq4x9aMh
6pLZ/aZPCG/KtRngMS7yM4/RDCActlzjsYqxVREa69MhnNYQdiee8b2p7LdR
owhLW9tfZDEWBc8t/zKGsFmGfcd1xlJD65P6CeYPu2tGDeMFoZe3/TyFcEV0
xByacXWZjWByGmGP4tuOHxiHm+XbnP4XYUPWX65fGU/tspv8/h1h2bN4d/Y6
Gv4DLf5SDQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#96"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVzns01GkcBvChjHHLvKlhHKWldhfrnGLJdJnvy7i2WZlua0WjUjqWrmM3
qcgmks3WYrtL2Wmy6sRZk24bTTKj0vi9P5c0Socmii4ziBnsb/94znM+/zzn
+WLDNnGiOYvFimTyfwem2605dVIF9dYhiUGHKOC2jAs0ShU455vCchi/9Bic
xfmgghlRd9zUjDM7nvRKQ9VwMD7+XnQOBXcDCqXRejXw7gSckRymYMnI9CJO
5CNo9HJty8ijIGC3E0ljNYP8io/kWgEFjgokl/u2wF8DjnpTEQWWcx4r26a1
Q48hxHhCRsH16bV1f+doYVtsvShLQUGyE8s5Z0c3VBbb37nSQIGxy3ihK6YH
mpTK+POtFCT1Hzt1hKuDpltDjdxeCqK9TQnrzfohVZt/Rmig4LMFb9OenncQ
LniluGpOYK97Y+vrovew5tGRjH/tCQiXeBy9iz/CiNvm/H2zCHjnLUqsPvsJ
Nq/wKh/0IDBWWtap1uthLO6FtsGPQA5Jqx3ePAQWZpaPhEEEsjxLopbXDYPo
MVCHIwksOuMeWRPwGeSp1uaJMQRa2tlvguSjUNFMzK5uItC+0H/xKMsI5vfC
+T2pBM5WaYbuS02gMSzdW7aHwNOo2qQbmnFoUo9+ty6bQD3HTlS3bBJU3bn7
/iggENEQG5cWz8LjVbW9y0sIbOWvHZpjY4YdLZzfOpUSSErn1K1uMMOZ+ye/
jpETOPfuRZKr1ByXSFu21F4nIFJuWJ8+Zwp2cA+sqqol0Cg/nbf+2RTsR6x4
jvUEfi0dO9ZxeCrOyIy5dU1FwLXcXq0VWeB/Dm2vqdAQ8LR/Kt5lssDBiwff
iToI/HSkRnH2Mhs3V/IC3V8SKHBYuUK80RLPNiP6OB2B3sqZD04jDl6QVZHS
N0CgsjI7N+02B1/WRWTONRBYdUt2oFNqhTfamVTVYwR8nn0U027WeP7B57KL
LBo+sD/FxHRZ49l5DrJuNg29wU5LdxbYYEPRlpO5tjREvOlLdRHYYgUOt+1H
NBw9uYOs0NvinRJJxglHGizXufKcL9jhVGFKQbULDQnfZOenxE3DsQmjEp4b
DZ4bjkeJefbYN2Dyhd9XNHjJH75vqrfHVw2Jt9u9aGAf6OjWCbk4QfJy4sZ8
Gqb7vBJ8W8zFM1Ve89z9aKBLsED1lotlvLfWawU05E5NF18MRzhhrm/O/aU0
tO1p6Ag7j3Bi4epCZSANuzVhN9WlCPeGL/RuZcz1UJ2KLEO4w0n1UMd4WXtT
7MpyhHV+E0PWQTTc9tdo4ysQruuu8Y9mXKrv7JYqED7aWB6hZbw15WPfxWbG
E0UKvYj5+2Cn+ksNwudSuDYWwTSUuRiuyFsQHi8OXsdj/LxpOPkajXDsss6R
AMbfe5oGbnYiLClQO+xn7KNjf9LoEPb10XdZhtDwRJjbsqoP4cdTvafxGScX
W1W39SNsuWreYk/Gl0Jsd2sHED5RIv5tOWPeJTT8Rs/sG2X83xlXGY+3Jg8h
XGjU+pcxjlo5QzE4jLCGJtHVjHPNHX8xjCK8PZSdRTOe9+OfP/xsRLhqV2DR
a8b11/mCMRPCjZeFshHG8Van+fsmELZZMFHDCaXBKHEZm5xEWL02U8ln/B/K
pVod
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#97"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVzn9cy3kcB/Al1mJpn9w1uaJLzkO4O0UMt/enH34ks6ycG0cnYXS5h7Kl
ztV1eWQ64eHxSJfQD3XXogea6wddKlRbUds+Xy0pdQ/9WCrV2tSK7nt/vB6v
x/Ov1+vzsJ9Eh2YwGAwBnf/bJ87u26sZKmAe2R2TmawDjvYDT/NEBQWNE087
aHcuG3JhDatAENDMdjurg19bn3dLN6tB6O6SVEC7ct0l6U6jGpzyhA5/y3Ww
8b1DGkvQCCEpXQ8bU3Sw7uR8ImM0wQ6Zla/5gg64pUih8NLCY8vC7Z7pOrBx
ffakZa4eRiWnT+cX6OCeQ3n17eR2SMajXdFlOoiYz1iQfKILIs76HUis08Fk
x2ROh/gNjK8mC/e06EDSf/FqCqcXxO8PKpXdOti5cupAqFU/6E9cGVeN6WB8
lmN47JsBiHUyuy2xJvDz4voXPWnvIHxzOM+dQ4C/cdn5SjwC4VqJjcaFwMpz
6w8pr48CM6bnoZcHAUt2bpvaaATrkbx902sIJBNZufmwCfTK5T4RvgQSPdKF
26vNwGeMni4UEFh/bbGgZN048EvjU+LFBLR6Zp+vYgJy/QWMqnAC+rXeGyYY
k3D0bYbf8HEC14s1psfSKfhtl/ySIpZAs7BcUqb5AIOOhRWhSQRqWHZ+1dum
QTAQ5JKWSiCgdu8+2X4GLpw3TgWmEzjqtNvkOscKf6XwXMXNJiCJY1XvqrXC
q4CXv1tB4MbAa8ki6Qwc1HfBUHaPgN+TsNA4V2v8ZaFkSFlOoF6ReS70pTW+
rxwxLaghcCbbcrH17Ey89KKsskRFYFG+vbrdbxauk69vLtEQ8LBvFkVPzcI+
Saa7wa0EfkwpKb1ewMTxs2f2r+0kkDovOEh00AYPZvWcOtVLoLvo06eZiIWr
dxh7bIcIFBUlyWUVLHzOhdoQOEYg5OFfCW1SW5ycd6uqy0LA8+WIiHKbjesS
ih/pGRQMM0fF4o7Z2ABerxbaUNDtP/+bqNQ5OFGrKX3GpiCgz3DcmcfGWdFL
vNc6UHA+4wQJMrKxPtL2toFLgc33ixwX5Njhr+3nHXNwoeDAiqTfI/fNxbXT
3O54Nwo8wi4LRY72WJDV6FSwlILlirp3DTX2WMzNWR2yggJmQmtXL5+DAzMK
bvFXUeDg+S9v9RUOFt7l/lq8hgIqHfNUbznYP7LYephHgXxmnOjmVoTPsFvt
jvApaImtbd2ShXBYP5cd5UvBSc2WB+pshCvVN6gk2pxlqquCXITdIluupdHe
pm/YG5yPMMMj1L2cdoW3pn3/LYQ7XzdzGX4UZBvbuqSlCGNLwqVU2kcjRww3
mxCu0Lk2/OlP/30apf5CgzArKjqwjHau81ihQouwXJioUtF+1WCOuEMh7GVq
qhygvcNjavBBG8J57j4XPDdR4NnLHNX0Ihzw6H7VP7Sf8+XaEAPCQ2c6nJto
R1yxVbb0I3ybVy/rpJ23iX2yfRDhzzJfLbbeTIFjHjL3GRFecRgd3Eq7ePLy
iwgTwtuf+RaJaQuDPykdMiNMxXibjtGWz+CeGptAOK3qUHwq7SV7/vguZhLh
SGPOoxu0a+458SxT9P7lnI93aO+3zXT65SPCIkP4hmrakz84W6anEa7HA1It
7f8AuVJbRQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#98"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwVzntUzGkcx/GpVJOpnXmyO5OWIyW7UqwsmmS+D6FcEhWJLlsbJ1vZsmZ2
jVtt1KA2p5UU2RGWaV22cZnGOGwZNJNo5vf8NKkmOZJcRvfVTfvbPz7nfV7/
faYm/Bi2xZrFYoUw+7+LpU4bSop14PHNXZEymwKecVRo0OrAp/liVj/j5zMs
k9ldOhj6QfePXw4FGY2P28XL9SCuVXrcZXzH76h4Xa8eEh9Bbq2MgoB/nQvZ
IY9gjatj54vDFPjtdCES1hNYRZQNnHwKBCqkUMw1guseB83yIgrs3eq0DZ+Z
YL1aflR1kYIKZ3XVpewWYFUlW7IqKUh2Yblmp7fBihv1x/MfUjBsHj5jjnoJ
ruf/3Le1gYKkN/klh3kdMCfjWOaddgrW+YzEx1m9ARCcEFJ9FHy05SfuevkO
UorKrH1sCOz2qHn6qvADzOmSWbx4BEQBM3Lv4G7QvmUVP51MwOeQ/5ZrpT0Q
JLHZ5OdFYEhe1qTv7QVJzKnpNvMJZBOJemBrP6RctxdtX0Ig06sodHXVAKj4
udSlEAL+pzxCbvp9hMjspmUZUQSMJrvXSxSDcMU8e2FVIgHTgvkLB1nD4G9o
de3eTqBUaei/Jx6BBM0pXvkuAvWh6qRKwyjE1LWOxmURqGY7BVatHINmabpP
YR6BFQ82x0hiWfihYkLNqiIC2yZG9rtxrPCaoyf4AjmBJCm7av0DKyxzysuN
VBA4/a41aYrYGrftKXxeWUEgUJsQJ3WzwVdZfKvragI1ipOH4p7Z4PqynLlf
VhM4IB/Kb8wZh4N/l85W6QhMOc/VtwTaYs9ZpQdUBgJe3Pqwn0Zs8bbT+5QR
jQRSDt9UlV60w9PmXQsQPieQNyF8bdj39jhV0u0t7SDQfvmL+ycRG9cbnD9x
LAQuX86SSW6z8bkbIk1IH4EIzYX9TWIHLIq6UflyiIDvs+4w2n08tqJrZjWz
aOiy64mKMo/Hl7SvjO72NLQvdVm0I4+DZ3NMvkZHGla87tw+SeiIF9gZFgQ4
05BbnE7W9jpij2mGpR8ENNhHT+G7nnHCDUcWHXOZTEO8d9aR1JjPsEYxteKg
Ow1eCQWhYXwuDjepZVe/omGm4uGH2mou/uR3XRTtTYPd/sa2DhEPp6S5xAfN
ocHZ94Xw2+M8nLbO06SZRwNdhIW6tzxcfDN6dFBIg2ycNOxsMMJO7uPU6SIa
GnY9aAz6A+H1uDx27xIadhqCbunlCH/t5jYznzFvhq4kpAxh/9agfjnjlaba
zeHnEa7xvvKrlvHt+YaW2L8Q9owzZ3ICaZD3NrWJVQgn1HGdixlvS+3uPPsE
4bJZ+t3Kpczf+zv00w0IZ6/mjt1jXDapr1xhRDhSy82gGTfXDiRfpRHOsQTu
/sh4jdfI+1tNCMcnZm4QLaPBt8Oux9CBcHBagVzH+LFIZozoRNh2499jzxgn
H3e41vAG4djg36LfMT63zHFny3uEIfUIl7ucBv45NPC6F2G2pWBTBGPlcMHT
5H6EAxarL2xhHBr+ucoygPC9rjM9EsYya8EvfYMIW/I0mcWMPTed2PjzMMIc
3vv75YyrKyYKh0YQThO8sL/NONbh5MS9nxDGlpKgOsbD300aGhtDuMgsOGhm
/B//llNZ
        "]]},
      Annotation[#, "Charting`Private`Tag$478878#99"]& ], 
     TagBox[
      {RGBColor[0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
       AbsoluteThickness[1.6], Opacity[1.], LineBox[CompressedData["
1:eJwV1Xk01GsYB/AZY8uWqSglpJWyFCkqz9tiKVG2SvbIlaXVVVEhClm6lEqW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        "]]},
      Annotation[#, "Charting`Private`Tag$478878#100"]& ]}, {}}, {{}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw10n1Q03UcB/DfRmDSiSWjg7IVmYmBehyJZO7eP+1idh7Gg0NOkKfUAlF5
8DTTJInhJTKsRCaoHUcJJGBCKIhAIgQCG4x9kw5dBkrqeGg8bTxt5tb3+7n7
3e+/930/79fHPXZf8E4hx3FRzz7rfyioWiwf7MNvodGq4KIaZDdOekRk98O5
wscQ4VsLH9s8QJqpY/VeVR16ChMljj0PsN552EnhfxOHReXSvi8eIkNfr9ur
v4XX5YPPEgdQ2n6xzWWyGbescY0DWHYkx/h5RAt22eYfPFl4rjlQ2QpHW+Aj
qO843V5XcRvWNFH5IxzNjxnxu9iGYOvzgh4jzK1Q92t2O4zWuMnHyEpdlBod
0YG8s9Z5gsAd10vjBCpIbIF6SC4k93gcV8GaJu3To/jbg2P3zCrYnicfRPK2
SmNrihrLrXEeQxCP5M9569VQdVhnCNKkhBPq4E4k2QKHEfpc+ZljpZ2wrSsa
QU1berrZ0gnb86pHECp28n3Vowu2uIh/4aU+3W6/tQucbQwIlMUodYouuo8B
w+Euuxd1deFHa52FBhSFXP5D56qh+xkgrt0iHIvUYKNtgVHoHV9RlJ3X0H1H
MW9l9LuLejX4328UsWg4MujcTfcfQ8+HTX/u/ribeo4hvP9a63xFN+1jDNt+
EHlUqLup7ziapA12koVa2s840rPD3PP8tdR7HH2CqYNPUrS0rwmQ9687rM7V
Uv8JvHap8k58lZb2N4FCxwyNTqWl9zCJwc2Ric4PtLTPSez3PrBEbtTS+5hE
wPPLU246ENqvEcu/nmiIEhF6L0ZcMd5PI28Q2rcRQQadu9CL0Psxob9fWmXv
S2j/JmSujfPxBKH3ZELMxi0lBf6EekxBfihksTiAUI8p1AxzhuJgQj2mIIxX
7QjfSqjHFE5/NJC6NJxQj2ksk9h/lhVJqMc0It123m6JIdRjGkl+asvdHYR6
zOBkuX9e/aeEeszgWFxRb2Y8oR4z2KCT/SzZQ6jHLGTVIYv79hHqMQuXxurD
B5IJ9ZhFguy8ZGY/oR5zaHGIC/jyIKEec8iZX7RJf4hQjzmEZlcppEcI9TDj
PUt4Re5RQj3M+N18Z7zjK0I9zNgze2pkLo15WLDeLanER848LPjroSk28jjz
sGD2zbWak98wj6fwXdU8cS2TeTzFquglc/ezmMdTZPBmh5dOMQ+Of2e7a5nk
O7YPx9cVn1+58zTz4fgomZdn2hm2H8eXliin85XMi+O9awaU9XlsX46/umLN
rrvnmB/H56xbcHHoAttfwIckJYgcC5ingD+aH/qiuJD1IeCxed4Lnj8xXwH/
9/e1e9YUsX4EvHHBB3L/EuYt4BMXKlpCLrG+hPyVroC3tpcxfyE/7bdyQ/Rl
1p+Qf1kb3xp2hd2DkP9lmWn+xkrWp5B3PbCi+u0qdh9CPkx2zHf0KuvXjs89
m7OpvJrdix2fda+g/5PrrG87vmlpr9LlBrsfO17mOuNxo47gP6L28Qc=
       "]]}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.011000000000000001`], AbsoluteThickness[1.6]}, {}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.011000000000000001`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}}, {{
     {GrayLevel[0], 
      StyleBox[{{}, {
         LineBox[{{4., 0.3226523476797969}, {4., 0.33479133246694326`}}], 
         LineBox[{{4., 0.33479133246694326`}, {4., 0.3469303172540896}}]}},
       Antialiasing->False]}, 
     {GrayLevel[0], 
      StyleBox[{
        GeometricTransformationBox[
         LineBox[{}], {{{1., 0.}, {0., 1.}}, {0., 0.}}], 
        GeometricTransformationBox[
         LineBox[{{{4., 0.3469303172540896}, 
            Offset[{3, 0}, {4., 0.3469303172540896}]}, {{4., 
            0.3469303172540896}, 
            Offset[{-3, 0}, {4., 0.3469303172540896}]}, {{4., 
            0.3226523476797969}, Offset[{3, 0}, {4., 0.3226523476797969}]}, {{
            4., 0.3226523476797969}, 
            Offset[{-3, 0}, {4., 0.3226523476797969}]}}], {{{1., 0.}, {0., 
          1.}}, {0., 0.}}]},
       Antialiasing->False]}}, {
     {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      PointBox[{{4., 0.33479133246694326`}, {4., 0.33479133246694326`}}]}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}, {
      {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.2, 0.27996423647837054`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1001.171875, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.822230957979557*^9, 3.8222310284766693`*^9}, 
   3.822231081427446*^9, {3.822231169144217*^9, 3.822231354452301*^9}, 
   3.822231483677319*^9, {3.822231559457707*^9, 3.822231576616487*^9}, 
   3.823265455945985*^9, {3.823265973259451*^9, 3.823265996675563*^9}, {
   3.823266160708939*^9, 3.823266166309148*^9}},
 CellLabel->
  "Out[449]=",ExpressionUUID->"082ffbfb-16a1-40fc-bc30-d688154f79eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Animate", "[", 
  RowBox[{
   RowBox[{"example", "[", "pos", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"pos", ",", "1", ",", "10", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.822231330469201*^9, 3.822231337827426*^9}},
 CellLabel->
  "In[418]:=",ExpressionUUID->"3b5f9e3a-d13c-4bd2-87b2-6818ab0873b0"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`pos$$ = 5, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`pos$$], 1, 10, 1}}, Typeset`size$$ = {79., {3., 10.}},
     Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`pos$470623$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`pos$$ = 1}, 
      "ControllerVariables" :> {
        Hold[$CellContext`pos$$, $CellContext`pos$470623$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> $CellContext`example[$CellContext`pos$$], 
      "Specifications" :> {{$CellContext`pos$$, 1, 10, 1, 
         AppearanceElements -> {
          "ProgressSlider", "PlayPauseButton", "FasterSlowerButtons", 
           "DirectionButton"}}}, 
      "Options" :> {
       ControlType -> Animator, AppearanceElements -> None, DefaultBaseStyle -> 
        "Animate", DefaultLabelStyle -> "AnimateLabel", SynchronousUpdating -> 
        True, ShrinkingDelay -> 10.}, "DefaultOptions" :> {}],
     ImageSizeCache->{337., {43., 49.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Animate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.82326545610458*^9},
 CellLabel->
  "Out[418]=",ExpressionUUID->"96d793d1-c881-4fe9-a03b-817de85986c2"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1792, 1012},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d555dc65-8bc4-4466-b780-1722a81bbf7a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 437, 14, 87, "Section",ExpressionUUID->"e4c1ce44-16ed-4360-b4fb-3320eda897c9"],
Cell[CellGroupData[{
Cell[1042, 40, 260, 4, 54, "Subsection",ExpressionUUID->"7487c39f-b98d-44fe-b1e5-9869e82ba0c8"],
Cell[1305, 46, 880, 27, 52, "Input",ExpressionUUID->"e8b8b639-f0f6-4cc7-bbaf-9b668c27f897"],
Cell[CellGroupData[{
Cell[2210, 77, 263, 5, 30, "Input",ExpressionUUID->"2f7ba59e-7761-44c2-97de-b9d5422a37c3"],
Cell[2476, 84, 269, 5, 34, "Output",ExpressionUUID->"ed79dd61-0868-46c8-b92a-dba653590aad"]
}, Open  ]],
Cell[2760, 92, 2270, 40, 52, "Input",ExpressionUUID->"e962da63-457b-4bf1-8eac-8c19dfc5cb9e"],
Cell[5033, 134, 433, 8, 35, "Text",ExpressionUUID->"f38546f7-1793-4b3a-9658-ff8ecaa87388"],
Cell[5469, 144, 2242, 57, 82, "Input",ExpressionUUID->"4a8de70c-35b9-4c04-8687-0e567bd39e7c"],
Cell[CellGroupData[{
Cell[7736, 205, 2246, 53, 104, "Input",ExpressionUUID->"07a902b7-d940-499a-b80d-7820e855ffab"],
Cell[9985, 260, 53628, 1009, 386, "Output",ExpressionUUID->"48b77129-e674-4508-8b1b-ee8bd00902aa"]
}, Open  ]],
Cell[63628, 1272, 486, 12, 35, "Text",ExpressionUUID->"52f4134f-fa60-4189-8b8e-2614eafe1352"],
Cell[64117, 1286, 12517, 299, 465, "Input",ExpressionUUID->"d776644b-2359-4713-a254-200f291e7115"],
Cell[76637, 1587, 2380, 56, 73, "Input",ExpressionUUID->"0f4e474f-9088-47d9-a3fa-de6d70c2fa71"],
Cell[79020, 1645, 495, 12, 30, "Input",ExpressionUUID->"22df70de-ff71-4811-b329-d4fd3647953a"],
Cell[79518, 1659, 1907, 48, 82, "Input",ExpressionUUID->"959a8f97-3991-433a-87ea-dda4dd02af68"],
Cell[81428, 1709, 3117, 75, 105, "Input",ExpressionUUID->"966c697a-9555-4f1d-8e93-440c4e611444"],
Cell[CellGroupData[{
Cell[84570, 1788, 2039, 50, 86, "Input",ExpressionUUID->"bea018cd-1620-4fea-bbb6-68610ac43637"],
Cell[86612, 1840, 1232, 30, 56, "Output",ExpressionUUID->"0d484e98-735f-420b-8365-ed8567509bcc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87881, 1875, 890, 21, 30, "Input",ExpressionUUID->"0f0ca056-ecca-47fb-b463-21a0487fa189"],
Cell[88774, 1898, 2509, 78, 56, "Output",ExpressionUUID->"e8ec1049-958b-42ad-90d8-6ae5b8878efc"]
}, Open  ]],
Cell[91298, 1979, 173, 3, 35, "Text",ExpressionUUID->"d53e488b-87d2-40a9-9371-f1dee80b60cd"],
Cell[CellGroupData[{
Cell[91496, 1986, 553, 13, 30, "Input",ExpressionUUID->"20b5fab9-f7cd-4c1f-8d3c-aa96bea18500"],
Cell[92052, 2001, 14395, 337, 833, "Output",ExpressionUUID->"32a2bb1f-4ab9-44e5-8981-3f546d60ab18"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[106496, 2344, 212, 4, 54, "Subsection",ExpressionUUID->"46e19056-8561-4a4d-b680-140cc6b761bb"],
Cell[106711, 2350, 734, 13, 35, "Text",ExpressionUUID->"aa7c923c-83c8-4da2-ac71-e1442beb2e21"],
Cell[CellGroupData[{
Cell[107470, 2367, 2116, 48, 103, "Input",ExpressionUUID->"33c4683f-242d-4e1e-9c84-7f3bcc30a33c"],
Cell[109589, 2417, 673, 11, 34, "Output",ExpressionUUID->"fbcef204-857e-42e9-811a-54aeba04f81e"],
Cell[110265, 2430, 675, 11, 34, "Output",ExpressionUUID->"34b24800-a7b0-48e0-abd9-aba3fa79cc20"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110977, 2446, 904, 27, 57, "Input",ExpressionUUID->"d62532d0-f814-4702-a596-01c244622222"],
Cell[111884, 2475, 442, 8, 54, "Output",ExpressionUUID->"ff2e22a7-9c5f-4211-baf0-71a090e3e5bb"]
}, Open  ]],
Cell[112341, 2486, 184, 3, 35, "Text",ExpressionUUID->"caad85f6-59d6-47b2-b450-abef96331854"],
Cell[112528, 2491, 3674, 90, 115, "Input",ExpressionUUID->"b6f13dea-c460-4801-acea-3f372043f35c"],
Cell[CellGroupData[{
Cell[116227, 2585, 1919, 35, 52, "Input",ExpressionUUID->"d97d236f-16af-4456-a076-e7b13ff6bd51"],
Cell[118149, 2622, 34523, 681, 642, "Output",ExpressionUUID->"680fdeae-6fe6-4b53-9aef-f77c0ca0e229"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152709, 3308, 826, 20, 30, "Input",ExpressionUUID->"2c7ec4d3-aaaa-415e-8ba6-9d303c06d104"],
Cell[153538, 3330, 33949, 673, 508, "Output",ExpressionUUID->"2a454d08-3b4b-44f8-a52b-3bb9932bd5e1"]
}, Open  ]],
Cell[187502, 4006, 447, 8, 35, "Text",ExpressionUUID->"7de0f00f-b243-45be-a474-a4815bc64efc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[187998, 4020, 162, 3, 67, "Section",ExpressionUUID->"8bc7fc41-6e5c-44d3-b908-3bd51fbde1bc"],
Cell[CellGroupData[{
Cell[188185, 4027, 2844, 78, 115, "Input",ExpressionUUID->"77f5b90f-b0e2-4103-be7c-3df9837067d2"],
Cell[191032, 4107, 253604, 4359, 636, "Output",ExpressionUUID->"082ffbfb-16a1-40fc-bc30-d688154f79eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[444673, 8471, 341, 8, 30, "Input",ExpressionUUID->"3b5f9e3a-d13c-4bd2-87b2-6818ab0873b0"],
Cell[445017, 8481, 2004, 41, 111, "Output",ExpressionUUID->"96d793d1-c881-4fe9-a03b-817de85986c2"]
}, Open  ]]
}, Open  ]]
}
]
*)


